Bound entanglement as a trigonometric moment problem

Entangled states that are positive under partial transposition (PPT) are the main obstruction to a simple description of entanglement. We study three basic questions about them within a class of multiqubit states, the mixtures, with real but possibly negative weights, of products of equatorial spin coherent states of several groups of qubits: which PPT entangled states belong to the class, how robust their entanglement is to white noise, and how small their rank can be. In this class each question becomes a question about a truncated trigonometric moment problem. Every such state is PPT across every bipartition, and it is fully separable exactly when an associated multi-level Toeplitz matrix is the moment matrix of a positive measure on the torus. We answer the three questions exactly in the following cases. For three qubits, every rank-four PPT entangled state with nonzero Lorentz invariant belongs to the class after invertible local operators, which proves a working hypothesis of Garberg, Irgens and Myrheim and yields a complete set of invariants for this seven-dimensional family; among the states with vanishing invariant, exactly a one-parameter family belongs to it. For every three-qubit state built from an unextendible product basis, the white-noise threshold for full separability is $\lambda^*=1-2/(1+\sqrt{1+s})$ with a local-unitary invariant $s\in(0,1]$, and $\lambda^*=3-2\sqrt2$ for the Shifts basis; a witness in closed form detects every entangled state of this family with eight local Pauli settings. For two groups of qubits we construct extremal states of minimal rank, and for three groups we determine the minimal rank of entanglement within the class in several configurations.

==> anc/bell/classify.py <==
import numpy as np, itertools as it, pickle
from fractions import Fraction
from math import gcd
from functools import reduce
terms=eval(open('terms.txt').read())
tidx={t:i for i,t in enumerate(terms)}
lines=open('loc.ine').read().split('begin')[1].split('end')[0].strip().split('\n')
hdr=lines[0].split();rows=[list(map(float,l.split())) for l in lines[1:]]
print('rows',len(rows),hdr)
V=[]
for o in it.product([1,-1],repeat=6):
    val={(p,s):o[2*p+s] for p in range(3) for s in range(2)}
    V.append([np.prod([val[q] for q in t]) for t in terms])
V=np.array(V,dtype=np.int64)
facets=[]
bad=0
for r in rows:
    r=np.array(r);sc=np.abs(r[np.abs(r)>1e-9]).min();x=r/sc
    for den in range(1,13):
        y=np.round(x*den)
        if np.abs(x*den-y).max()<1e-6: break
    y=y.astype(np.int64);g=reduce(gcd,[abs(int(v)) for v in y if v]);y//=g
    b,a=y[0],-y[1:]
    vals=V@a
    if vals.max()!=b: bad+=1;continue
    tight=V[vals==b]
    rk=np.linalg.matrix_rank((tight[1:]-tight[0]).astype(float)) if len(tight)>1 else 0
    if rk!=25: bad+=1;continue
    facets.append((tuple(a.tolist()),int(b)))
print('verified facets',len(facets),'bad',bad,'distinct',len(set(facets)))
def act(a,perm,sw,fl):
    out=[0]*26
    for i,t in enumerate(terms):
        sign=1;nt=[]
        for p,s in t:
            sign*=fl[p][s];nt.append((perm[p],s^sw[p]))
        nt=tuple(sorted(nt));out[tidx[nt]]+=sign*a[i]
    return tuple(out)
G=[(perm,sw,fl) for perm in it.permutations(range(3)) for sw in it.product([0,1],repeat=3) for fl in it.product(*[[(1,1),(1,-1),(-1,1),(-1,-1)]]*3)]
print('group order',len(G))
fs=set(facets);classes=[]
seen=set()
for f in facets:
    if f in seen: continue
    orb=set()
    for g in G: orb.add((act(f[0],*g),f[1]))
    seen|=orb;classes.append((f,len(orb)))
print('classes',len(classes),'sum orbit sizes',sum(c[1] for c in classes))
pickle.dump(classes,open('classes.pkl','wb'))
for (a,b),n in sorted(classes,key=lambda c:(c[0][1],-c[1])):
    s=' '.join(('%+d'%c)+''.join('ABC'[p]+'01'[st] for p,st in terms[i]) for i,c in enumerate(a) if c)
    print('L=%d orbit=%d : %s'%(b,n,s))


==> anc/bell/mapsliwa.py <==
import itertools as it
import pickle
import re

terms = eval(open('terms.txt').read())
tidx = {t: i for i, t in enumerate(terms)}
classes = pickle.load(open('classes.pkl', 'rb'))
LETTER = {'A': (0, 0), 'a': (0, 1), 'B': (1, 0), 'b': (1, 1), 'C': (2, 0), 'c': (2, 1)}


def parse(expr):
    vec = [0] * 26
    for sign, coef, mono in re.findall(r'([+-]?)(\d*)([AaBbCc]+)', expr.replace(' ', '')):
        t = tuple(sorted(LETTER[ch] for ch in mono))
        vec[tidx[t]] += (-1 if sign == '-' else 1) * (int(coef) if coef else 1)
    return tuple(vec)


def act(a, perm, sw, fl):
    out = [0] * 26
    for i, t in enumerate(terms):
        sign = 1
        nt = []
        for p, s in t:
            sign *= fl[p][s]
            nt.append((perm[p], s ^ sw[p]))
        out[tidx[tuple(sorted(nt))]] += sign * a[i]
    return tuple(out)


GROUP = [(perm, sw, fl) for perm in it.permutations(range(3)) for sw in it.product([0, 1], repeat=3)
         for fl in it.product(*[[(1, 1), (1, -1), (-1, 1), (-1, -1)]] * 3)]


def main():
    lookup = {}
    for ci, ((a, b), n) in enumerate(classes):
        lookup[(a, b)] = ci
    mapping = {}
    for line in open('sliwa.txt'):
        num, bound, expr = [x.strip() for x in line.split('|')]
        vec = parse(expr)
        found = None
        for g in GROUP:
            key = (act(vec, *g), int(bound))
            if key in lookup:
                found = lookup[key]
                break
        mapping[int(num)] = found
    missing = [k for k, v in mapping.items() if v is None]
    print('mapped', len(mapping) - len(missing), 'of', len(mapping), 'distinct classes', len(set(v for v in mapping.values() if v is not None)), 'unmapped', missing)
    pickle.dump(mapping, open('sliwa_map.pkl', 'wb'))


if __name__ == '__main__':
    main()


==> anc/bell/mkpoly.py <==
import itertools as it
terms=[]
for r in range(1,4):
    for S in it.combinations(range(3),r):
        for st in it.product(range(2),repeat=r):
            terms.append(tuple(zip(S,st)))
assert len(terms)==26
open('terms.txt','w').write(repr(terms))
V=[]
for o in it.product([1,-1],repeat=6):
    val={(p,s):o[2*p+s] for p in range(3) for s in range(2)}
    row=[]
    for t in terms:
        v=1
        for p,s in t: v*=val[(p,s)]
        row.append(v)
    V.append(row)
with open('loc.ext','w') as f:
    f.write('V-representation\nbegin\n%d %d integer\n'%(len(V),27))
    for r in V: f.write('1 '+' '.join(map(str,r))+'\n')
    f.write('end\n')


==> anc/bell/opt.py <==
import numpy as np, itertools as it, pickle, sys, time, warnings, cvxpy as cp
warnings.filterwarnings('ignore')
terms=eval(open('terms.txt').read())
classes=pickle.load(open('classes.pkl','rb'))
X=np.array([[0,1],[1,0]],complex);Y=np.array([[0,-1j],[1j,0]]);Z=np.diag([1,-1]).astype(complex);I2=np.eye(2,dtype=complex)
def kr(a):
    M=np.eye(1,dtype=complex)
    for x in a:M=np.kron(M,x)
    return M
def bellop(a,O):
    B=np.zeros((8,8),complex)
    for c,t in zip(a,terms):
        if c==0: continue
        f=[I2,I2,I2]
        for p,s in t: f[p]=O[(p,s)]
        B+=c*kr(f)
    return B
idx=list(it.product(range(2),repeat=3))
half=sorted({tuple(int(x) for x in np.subtract(u,v)) for u in idx for v in idx if tuple(np.subtract(u,v))>(0,0,0)})
Er=[];Ei=[]
for d in half:
    A=np.zeros((8,8),complex)
    for i,u in enumerate(idx):
        for j,v in enumerate(idx):
            if tuple(int(x) for x in np.subtract(u,v))==d: A[i,j]=1
    Er.append(A+A.conj().T);Ei.append(1j*A-1j*A.conj().T)
tr=cp.Variable(len(half));ti=cp.Variable(len(half))
Tm=np.eye(8)+sum(tr[i]*Er[i]+ti[i]*Ei[i] for i in range(len(half)))
BpT=cp.Parameter((8,8),hermitian=True)
probT=cp.Problem(cp.Maximize(cp.real(cp.trace(BpT@Tm))/8),[Tm>>0])
R=cp.Variable((8,8),hermitian=True)
BpP=cp.Parameter((8,8),hermitian=True)
cons=[R>>0,cp.real(cp.trace(R))==1]+[cp.partial_transpose(R,[2,2,2],j)>>0 for j in range(3)]
probP=cp.Problem(cp.Maximize(cp.real(cp.trace(BpP@R))),cons)
def state_step(B,mode):
    if mode=='T':
        BpT.value=(B+B.conj().T)/2;v=probT.solve(solver=cp.CLARABEL);return v,Tm.value/8
    BpP.value=(B+B.conj().T)/2;v=probP.solve(solver=cp.CLARABEL);return v,R.value
def meas_step(a,rho,O,mode):
    basis=[X,Y] if mode=='T' else [X,Y,Z]
    for key in list(O.keys()):
        O0=dict(O);O0[key]=np.zeros((2,2),complex);f0=np.trace(rho@bellop(a,O0)).real
        c=[]
        for P in basis:
            O0[key]=P;c.append(np.trace(rho@bellop(a,O0)).real-f0)
        c=np.array(c);n=c/np.linalg.norm(c) if np.linalg.norm(c)>1e-12 else np.eye(len(c))[0]
        O[key]=sum(ni*P for ni,P in zip(n,basis))
    return O
def run(a,L,mode,rng,starts,iters=40):
    best=(-np.inf,None,None)
    for s in range(starts):
        O={}
        for p in range(3):
            for st in range(2):
                if mode=='T':
                    ph=rng.uniform(0,2*np.pi);O[(p,st)]=np.cos(ph)*X+np.sin(ph)*Y
                else:
                    n=rng.standard_normal(3);n/=np.linalg.norm(n);O[(p,st)]=n[0]*X+n[1]*Y+n[2]*Z
        last=-np.inf
        for k in range(iters):
            v,rho=state_step(bellop(a,O),mode)
            O=meas_step(a,rho,O,mode)
            v2=np.trace(rho@bellop(a,O)).real
            if v2-last<1e-9: break
            last=v2
        if v2>best[0]: best=(v2,rho,{k_:v_.copy() for k_,v_ in O.items()})
    return best
if __name__=="__main__":
    mode=sys.argv[1];starts=int(sys.argv[2]);rng=np.random.default_rng(int(sys.argv[3]))
    out=[]
    order=sorted(range(len(classes)),key=lambda i:(classes[i][0][1],-classes[i][1]))
    for ci in order:
        (a,b),n=classes[ci];t0=time.time()
        v,rho,O=run(np.array(a,float),b,mode,rng,starts)
        out.append((ci,b,v,rho,O))
        print('class',ci,'L',b,'max',round(v,6),'violation',round(v-b,6),'t',round(time.time()-t0),flush=True)
        pickle.dump(out,open('opt_%s.pkl'%mode,'wb'))


==> anc/bell/opt2.py <==
import numpy as np, itertools as it, pickle, sys, time
from scipy.linalg import expm
from opt import *
Fm=np.kron(np.array([[0,1],[-1,0]]),np.array([[0,1],[-1,0]])).astype(float)
U1=expm(-1j*np.pi/4*X);U3=kr([U1,U1,U1])
def rand_typeI(rng):
    t=rng.uniform(-3,3);x=np.array([[1,0],[0,1],[1,1],[t,1]],float)
    Xm=np.array([[v[0]**2,v[0]*v[1],v[1]**2] for v in x]).T;c=np.linalg.svd(Xm)[2][-1];s=rng.choice([-1,1]);u=[]
    for ci in c:
        while True:
            v=rng.standard_normal(4);g=v@Fm@v
            if g*s*ci>0: u.append(v*np.sqrt(abs(ci)/abs(g)));break
    rho=sum(np.kron(np.outer(a,a),np.outer(b,b)) for a,b in zip(x,u)).astype(complex)
    perm=rng.permutation(3);rho=rho.reshape([2]*6).transpose(list(perm)+[p+3 for p in perm]).reshape(8,8)
    return rho/np.trace(rho).real
def rand_SL(rng):
    a=rng.standard_normal(6)*0.6
    return expm((a[0]+1j*a[1])*X+(a[2]+1j*a[3])*Y+(a[4]+1j*a[5])*Z)
def run2(a,mode,rng,starts,iters=60):
    best=(-np.inf,None,None)
    for s in range(starts):
        rho=rand_typeI(rng)
        if mode=='T': rho=U3@rho@U3.conj().T
        else:
            V=kr([rand_SL(rng) for _ in range(3)]);rho=V@rho@V.conj().T;rho/=np.trace(rho).real
        O={}
        for p in range(3):
            for st in range(2):
                if mode=='T':
                    ph=rng.uniform(0,2*np.pi);O[(p,st)]=np.cos(ph)*X+np.sin(ph)*Y
                else:
                    n=rng.standard_normal(3);n/=np.linalg.norm(n);O[(p,st)]=n[0]*X+n[1]*Y+n[2]*Z
        for r in range(8): O=meas_step(a,rho,O,mode)
        last=-np.inf
        for k in range(iters):
            v,rho=state_step(bellop(a,O),mode)
            O=meas_step(a,rho,O,mode)
            v2=np.trace(rho@bellop(a,O)).real
            if v2-last<1e-10: break
            last=v2
        if v2>best[0]: best=(v2,rho,{k_:v_.copy() for k_,v_ in O.items()})
    return best
if __name__=="__main__":
    mode=sys.argv[1];starts=int(sys.argv[2]);rng=np.random.default_rng(int(sys.argv[3]))
    mp=pickle.load(open('sliwa_map.pkl','rb'));out=[]
    for num in range(1,47):
        ci=mp[num];(a,b),n=classes[ci];t0=time.time()
        v,rho,O=run2(np.array(a,float),mode,rng,starts)
        out.append((num,b,v,rho,O));print('Sliwa',num,'L',b,'max',round(v,7),'viol',round(v-b,7),'t',round(time.time()-t0),flush=True)
        pickle.dump(out,open('opt2_%s.pkl'%mode,'wb'))


==> anc/bell/sliwa.txt <==
1 | 1 | A+B-AB+C-AC-BC+ABC
2 | 2 | ABC+abC+aBc-Abc
3 | 2 | ABC+aBC+Abc-abc
4 | 2 | 2A+BC-ABC+bC-AbC+Bc-ABc-bc+Abc
5 | 3 | A+B+aB+Ab-ab+C+aC-ABC-aBC+bC-AbC+Ac-ac+Bc-ABc-bc+abc
6 | 3 | A+B+AB+C+aC-ABC-aBC+bC-AbC+Ac-ac-Bc+aBc+bc-Abc
7 | 4 | 3ABC+aBC+AbC-abC+ABc-aBc-Abc+abc
8 | 4 | AB+aB+Ab+ab+2ABC-2abC+ABc-aBc-Abc+abc
9 | 4 | AB+aB+Ab+ab+2ABC-2AbC+ABc-aBc+Abc-abc
10 | 4 | AB+aB+Ab+ab+AC-aC+BC+ABC-bC-abC+Ac-ac-Bc+aBc+bc-Abc
11 | 4 | 2AB+2ab+ABC+aBC-AbC-abC+ABc-aBc+Abc-abc
12 | 4 | 2AB+2ab+AC+aC-BC+aBC-bC-AbC+Ac+ac-Bc-aBc-bc+Abc
13 | 4 | 2AB+2aB+ABC-aBC+AbC-abC+ABc-aBc-Abc+abc
14 | 4 | 2AB+2aB+AC-aC+AbC-abC+Ac-ac-Abc+abc
15 | 4 | 2AB+2aB+AC+aC-2BC+AbC-abC+Ac+ac-2Bc-Abc+abc
16 | 4 | A+a+AB+aB+AC+aC-2aBC+AbC-abC+ABc-aBc-Abc+abc
17 | 4 | A+a+AB+aB+AC+aC-ABC-aBC+2Abc-2abc
18 | 4 | A+a+AB+aB+AC+aC-2BC+AbC-abC+ABc-aBc+2bc-Abc-abc
19 | 4 | A+a+AB+aB+AC+aC-2BC+2bC-AbC-abC+ABc-aBc+Abc-abc
20 | 4 | A+a+AB-aB+Ab-ab+AC-aC-BC+ABC+aBC-bC+AbC+abC+Bc-ABc-aBc-bc+Abc+abc
21 | 4 | A+a+B+AB+b-ab+AC+aC+BC-2ABC-aBC+bC-AbC+ABc-aBc-Abc+abc
22 | 4 | A+a+B+AB+b-ab+C+AC+BC-2ABC-aBC-AbC+abC+c-ac-ABc+aBc-bc+Abc
23 | 4 | A+a+B-AB-aB+b-Ab-ab+AC-aC-ABC+aBC-AbC+abC+Bc-ABc-aBc-bc+Abc+abc
24 | 5 | A+B+aB+Ab+ab+C+aC-BC+2ABC-aBC-2abC+Ac+ac-2aBc-Abc+abc
25 | 5 | A+B+aB+Ab+ab+C+aC-BC+2ABC-aBC-2abC+Ac+ac-2ABc+Abc-abc
26 | 5 | A+B+AB+2ab+C+AC+BC-ABC-2abC+2ac-2aBc-2bc+2Abc
27 | 5 | 2A+a+B-AB+Ab+ab+C-AC+2ABC-2aBC+bC-AbC+Ac+ac+Bc-ABc+bc-2Abc-abc
28 | 6 | A+a+AB-aB+AC-aC-BC+2ABC+aBC+bC-AbC-2abC+Bc-ABc-2aBc+bc-3Abc
29 | 6 | A+a+AB-aB+AC-aC-BC+2ABC+aBC+bC-AbC-2abC+Bc-3ABc+bc-Abc-2abc
30 | 6 | A+a+2AB-2aB+Ab-ab+AC-aC-BC+2ABC+aBC-bC+AbC+2abC+Bc-2ABc-aBc-bc+2Abc+abc
31 | 6 | A+a+B-aB+b-Ab+AC-aC+2aBC-AbC+3abC+Bc-2ABc-aBc-bc+2Abc+abc
32 | 6 | A+a+B-aB+b-Ab+2AC-2aC+2aBC+2abC+Ac-ac-Bc+2ABc+aBc+bc-Abc-2abc
33 | 6 | A+a+B-aB+b-Ab+C-aC+2aBC-bC+2AbC+abC+c-Ac-Bc+2ABc+aBc+Abc-3abc
34 | 6 | A+a+B-aB+b-Ab+C-aC-BC-2ABC+aBC-2bC+2AbC+2abC+c-Ac-2Bc-bc+Abc-2abc
35 | 6 | A+a+B-AB-2aB+b-2Ab-ab+AC-aC-ABC+aBC-2AbC+2abC+Bc-2ABc-aBc-bc+2Abc+abc
36 | 6 | 2A+AB+aB+Ab+ab+AC+aC+BC-2ABC+aBC-bC+AbC-2abC+Ac+ac-Bc+ABc-2aBc-bc+2Abc-abc
37 | 6 | 2A+AB+aB+Ab+ab+AC+aC+BC-3ABC-bC+2AbC-abC+Ac+ac-Bc+2ABc-aBc-bc+Abc-2abc
38 | 6 | 2A+2AB+2aB+AC+aC-BC+ABC-2aBC+bC-2AbC+abC+Ac+ac-Bc+ABc-2aBc-bc+2Abc-abc
39 | 6 | 2A+2B-AB+aB+Ab+ab+2C-AC+aC-BC+2ABC-aBC+bC-AbC-2abC+Ac+ac+Bc-ABc-2aBc+bc-2Abc+abc
40 | 6 | 2A+2a+2B-AB-aB+Ab+ab+AC+aC+2BC-ABC-aBC+2bC-2AbC-2abC+Ac-ac-2ABc+2aBc+Abc-abc
41 | 7 | A+B+AB+C+aC-3ABC-aBC+bC-AbC-2abC+Ac-ac+Bc-4ABc+aBc-bc+Abc+2abc
42 | 8 | A+a+B+AB+b-ab+AC-aC+BC-2ABC-aBC-bC-AbC+4abC+2ac-ABc-3aBc+2bc-3Abc-abc
43 | 8 | 2A+2B-AB+aB+Ab-ab+AC+aC+BC-2ABC-3aBC-bC+AbC+2abC+Ac-ac+Bc-3ABc+bc-4Abc+abc
44 | 8 | 2A+2a+2AB-2aB+AC-aC-2BC+2ABC+2aBC+2bC-AbC-3abC+Ac-ac-2Bc+2ABc+2aBc-2bc+3Abc+abc
45 | 8 | 3A+a+2AB-2aB+Ab-ab+2AC-2aC-2BC+2ABC+2aBC-2bC+2AbC+2abC+Ac-ac-2Bc+2ABc+2aBc+2bc-3Abc-abc
46 | 10 | 3A+a+3B-2AB-aB+b-Ab-2ab+2AC-2aC+BC-3ABC+4aBC+bC-AbC+2abC+Ac+ac+2Bc-3ABc-aBc-2bc+4Abc+2abc


==> anc/best_type1.json <==
{"lam": 0.26345897937356283, "xs": [[0.5829654335809898, 0.812496955840284], [-0.11593546002941728, 0.9932567488357517], [-0.7085080375722045, 0.7057027424458429], [-0.9999821335310531, 0.005977676696086918]], "us": [[-1.6904701431637459, 0.6107554972265404, 0.4478169990192898, -1.8906686322801187], [1.5235265878577502, -1.1844120245382364, -0.9078463940982043, -1.7972021427728322], [0.1736491078992539, -1.898636183922642, 1.932550865650353, 0.06360324337534956], [1.7152306162257067, 1.3042424391382337, 0.8235271880904713, -1.0001216560952781]]}

==> anc/certify_thresholds.py <==
import itertools as it
import json
import sys
import numpy as np
from scipy.optimize import minimize
from scipy.linalg import expm
from oracle import Noise, tdict
from robust_search import U3, state
from vb_state import solve, state as vb_state

X = np.array([[0, 1], [1, 0]], complex)


def dual_minimum(oracle, yy, y0, n, chunk=200000, refine=60):
    m = len(oracle.half)
    A = oracle.A
    g = np.linspace(-np.pi, np.pi, n, endpoint=False)
    k = oracle.k
    best_vals, best_pts = [], []
    total = n ** k
    for start in range(0, total, chunk):
        ids = np.arange(start, min(start + chunk, total))
        pts = np.stack(np.unravel_index(ids, (n,) * k), axis=1)
        th = g[pts]
        ph = np.exp(-1j * (th @ A.T))
        vals = -(ph.real @ yy[:m] + ph.imag @ yy[m:2 * m]) - y0
        sel = np.argsort(vals)[:refine]
        best_vals += list(vals[sel])
        best_pts += list(th[sel])
    order = np.argsort(best_vals)[:refine]
    grid_min = best_vals[order[0]]

    def q(t):
        ph = np.exp(-1j * (A @ t))
        return -(ph.real @ yy[:m] + ph.imag @ yy[m:2 * m]) - y0

    local_min = min(minimize(q, best_pts[i], method='BFGS', options={'gtol': 1e-12}).fun for i in order)
    return grid_min, min(local_min, grid_min)


def rigorous_minimum(oracle, yy, y0, n=121, tol=1e-8, depth=9):
    m = len(oracle.half)
    A = oracle.A.astype(float)
    k = oracle.k
    cre, cim = yy[:m], yy[m:2 * m]
    cabs = np.hypot(cre, cim)
    M = float(np.sum(cabs * np.abs(A).sum(axis=1) ** 2))
    eps = 1e-12 * (1 + abs(y0) + cabs.sum())

    def bounds(cent, r):
        ph = cent @ A.T
        co, si = np.cos(ph), np.sin(ph)
        val = -(co @ cre - si @ cim) - y0
        grad = (si * cre + co * cim) @ A
        return val - np.abs(grad).sum(axis=1) * r - 0.5 * M * r * r - eps

    g = (np.arange(n) + 0.5) * 2 * np.pi / n - np.pi
    r = np.pi / n
    best = np.inf
    cells = []
    total = n ** k
    for start in range(0, total, 200000):
        ids = np.arange(start, min(start + 200000, total))
        cent = g[np.stack(np.unravel_index(ids, (n,) * k), axis=1)]
        b = bounds(cent, r)
        bad = b < -tol
        best = min(best, b[~bad].min()) if (~bad).any() else best
        cells.append(cent[bad])
    cent = np.concatenate(cells)
    offs = np.array(list(it.product((-1, 0, 1), repeat=k)), float)
    for _ in range(depth):
        if len(cent) == 0:
            break
        r /= 3
        cent = (cent[:, None, :] + 2 * r * offs[None, :, :]).reshape(-1, k)
        b = bounds(cent, r)
        bad = b < -tol
        if (~bad).any():
            best = min(best, b[~bad].min())
        cent = cent[bad]
    if len(cent):
        best = min(best, bounds(cent, r).min())
    return best, M


def rigorous_report(name, grid, t):
    oracle = Noise(grid, t)
    oracle.run(maxit=400)
    res = oracle.solve()
    m = len(oracle.half)
    lam, yy, y0 = res.x[-1], res.eqlin.marginals[:2 * m], res.eqlin.marginals[2 * m]
    b = np.r_[oracle.tv.real, oracle.tv.imag]
    qlow, M = rigorous_minimum(oracle, yy, y0)
    by = float(b @ yy)
    lower = by + y0 + min(0.0, 1 - by) + min(0.0, qlow)
    w = np.clip(res.x[:-1], 0, None)
    lp = res.x[-1]
    pts = np.array(oracle.pts)
    mom = np.exp(-1j * (pts @ oracle.A.T)).T @ w
    r = mom - (1 - lp) * oracle.tv
    mass = w.sum() + 2 * np.abs(r).sum()
    upper = lp + (1 - lp) * max(0.0, 1 - 1 / mass)
    print('%-26s lambda_LP %.7f  rigorous min q >= %.1e  primal residual %.1e  interval [%.7f, %.7f]'
          % (name, lam, qlow, mass - 1, lower, upper), flush=True)


def report(name, grid, t, n):
    oracle = Noise(grid, t)
    lam, yy, y0, _ = oracle.run(maxit=400)
    gmin, qmin = dual_minimum(oracle, yy, y0, n)
    lower = lam + min(0.0, qmin)
    print('%-26s lambda_LP %.7f  grid %d^%d: min q %.1e  after local minimisation %.1e  interval [%.7f, %.7f]'
          % (name, lam, n, len(grid), gmin, qmin, lower, lam), flush=True)


def three_qubit(rho):
    t = U3 @ rho.astype(complex) @ U3.conj().T
    t = t / t[0, 0].real
    return tdict(t, (2, 2, 2))


def three_qubit_cases():
    idx = list(it.product(range(2), repeat=3))
    support = {(0, 0, 0), (1, -1, -1), (-1, 1, 1), (1, -1, 1), (-1, 1, -1), (1, 1, -1), (-1, -1, 1)}
    tg = np.array([[4.0 if tuple(np.subtract(a, b)) in support else -1.0 for b in idx] for a in idx], complex)
    x, _ = solve(np.pi / 12, np.pi / 4, 5 * np.pi / 12, [0.5682, 0.0636, 0.2737, 0.3890])
    rho, _ = vb_state(np.pi / 12, np.pi / 4, 5 * np.pi / 12, *x)
    u = expm(-1j * np.pi / 4 * X)
    u3 = np.kron(np.kron(u, u), u)
    tv = 8 * u3 @ rho @ u3.conj().T
    d = json.load(open('best_type1.json'))
    rb = state([np.array(v) for v in d['xs']], [np.array(v) for v in d['us']])
    return [('Gabardo', tdict(tg / 4, (2, 2, 2))), ('Vertesi-Brunner', tdict(tv / tv[0, 0].real, (2, 2, 2))),
            ('best type I (local search)', three_qubit(rb / np.trace(rb)))]


def main():
    if len(sys.argv) > 1 and sys.argv[1] == 'rigorous':
        for name, t in three_qubit_cases():
            rigorous_report(name, (2, 2, 2), t)
        return
    idx = list(it.product(range(2), repeat=3))
    support = {(0, 0, 0), (1, -1, -1), (-1, 1, 1), (1, -1, 1), (-1, 1, -1), (1, 1, -1), (-1, -1, 1)}
    tg = np.array([[4.0 if tuple(np.subtract(a, b)) in support else -1.0 for b in idx] for a in idx], complex)
    report('Gabardo', (2, 2, 2), tdict(tg / 4, (2, 2, 2)), 181)
    x, _ = solve(np.pi / 12, np.pi / 4, 5 * np.pi / 12, [0.5682, 0.0636, 0.2737, 0.3890])
    rho, _ = vb_state(np.pi / 12, np.pi / 4, 5 * np.pi / 12, *x)
    u = expm(-1j * np.pi / 4 * X)
    u3 = np.kron(np.kron(u, u), u)
    tv = 8 * u3 @ rho @ u3.conj().T
    report('Vertesi-Brunner', (2, 2, 2), tdict(tv / tv[0, 0].real, (2, 2, 2)), 181)
    d = json.load(open('best_type1.json'))
    rb = state([np.array(v) for v in d['xs']], [np.array(v) for v in d['us']])
    report('best type I (local search)', (2, 2, 2), three_qubit(rb / np.trace(rb)), 181)

    def tstar(d2):
        if d2 == (0, 0):
            return 1.0
        return 1.0 if abs(d2[0]) == 2 and abs(d2[1]) == 2 else -1 / 6
    t1 = {dd: tstar((dd[0] + dd[1], dd[2] + dd[3])) for dd in it.product([-1, 0, 1], repeat=4)}
    report('rho_T_star, white noise', (2, 2, 2, 2), t1, 61)

    def inlat(dd):
        return (dd[2] - dd[0] - 2 * dd[1]) % 3 == 0 and (dd[3] - dd[0] - dd[1]) % 3 == 0
    t2 = {dd: (7.0 if inlat(dd) else -1.0) for dd in it.product([-1, 0, 1], repeat=4)}
    report('tetracode, white noise', (2, 2, 2, 2), t2, 61)


if __name__ == '__main__':
    main()


==> anc/det_identity.py <==
import sympy as sp
r=sp.symbols('r0:16',real=True)
M=sp.zeros(4,4);k=0
for i in range(4):
    M[i,i]=r[k];k+=1
for i in range(4):
    for j in range(i+1,4):
        M[i,j]=r[k]+sp.I*r[k+1];M[j,i]=r[k]-sp.I*r[k+1];k+=2
e=sp.Matrix([[0,1],[-1,0]]);F=sp.kronecker_product(e,e)
Mt=F*M.conjugate()*F.T
def pt(M):
    N=sp.zeros(4,4)
    for a in range(2):
        for b in range(2):
            for c in range(2):
                for d in range(2):
                    N[2*a+b,2*c+d]=M[2*c+b,2*a+d]
    return N
B=M*Mt
lhs=16*pt(M).det()
rhs=8*M.det()-2*(B*B).trace()+(B.trace())**2
print(sp.expand(lhs-rhs)==0)


==> anc/exact_checks.py <==
import itertools as it
import numpy as np
import sympy as sp


def toeplitz(t, k):
    idx = list(it.product((0, 1), repeat=k))
    return sp.Matrix([[t(tuple(a - b for a, b in zip(x, y))) for y in idx] for x in idx]), idx


def face_dimension(T, idx, k):
    D = list(it.product((-1, 0, 1), repeat=k))
    reps = [d for d in D if d > tuple(-x for x in d) or all(x == 0 for x in d)]
    syms = {}
    for d in reps:
        if all(x == 0 for x in d):
            syms[d] = sp.Symbol('r0', real=True)
        else:
            a, b = sp.symbols('a%s b%s' % (D.index(d), D.index(d)), real=True)
            syms[d] = a + sp.I * b
            syms[tuple(-x for x in d)] = a - sp.I * b
    H = sp.Matrix([[syms[tuple(p - q for p, q in zip(x, y))] for y in idx] for x in idx])
    eqs = []
    for v in T.nullspace():
        for e in H * v:
            e = sp.expand(e)
            eqs += [sp.re(e), sp.im(e)]
    unknowns = sorted({s for e in syms.values() for s in e.free_symbols}, key=str)
    A = sp.Matrix([[sp.diff(e, u) for u in unknowns] for e in eqs])
    return len(unknowns) - A.rank()


def tetracode():
    def t(d):
        if (d[2] - d[0] - 2 * d[1]) % 3 == 0 and (d[3] - d[0] - d[1]) % 3 == 0:
            return 7
        return -1
    T, idx = toeplitz(t, 4)
    print('tetracode: rank', T.rank(), ', T^2 = 16 T:', T * T == 16 * T, ', dimension of the Toeplitz face:', face_dimension(T, idx, 4))


def gabardo():
    spec = {(1, -1, -1), (1, -1, 1), (1, 1, -1)}
    def t(d):
        if all(x == 0 for x in d) or d in spec or tuple(-x for x in d) in spec:
            return 4
        return -1
    T, idx = toeplitz(t, 3)
    rho = T / T.trace()
    eps = sp.Matrix([[0, 1], [-1, 0]])
    E = sp.kronecker_product(eps, eps, eps)
    Q = sp.nsimplify(-(rho.T * E * rho * E).trace())
    K = T.nullspace()
    x0, x1 = sp.symbols('x0 x1')
    xv = sp.Matrix([x0, x1])
    rows = []
    for k in K:
        row = []
        for j in range(4):
            row.append(sum(sp.conjugate(k[4 * a + j]) * xv[a] for a in range(2)))
        rows.append(row)
    f = sp.expand(sp.Matrix(rows).det())
    p = sp.Poly(f, x0, x1)
    a, b4, c6, d4, e = [p.coeff_monomial(x0 ** (4 - i) * x1 ** i) for i in range(5)]
    b, c, d = b4 / 4, c6 / 6, d4 / 4
    I = sp.simplify(a * e - 4 * b * d + 3 * c ** 2)
    J = sp.simplify(sp.Matrix([[a, b, c], [b, c, d], [c, d, e]]).det())
    roots = sp.roots(sp.Poly(f.subs(x1, 1), x0))
    z = sorted(roots, key=lambda r: (sp.re(r), sp.im(r)))
    cr = sp.simplify((z[0] - z[2]) * (z[1] - z[3]) / ((z[0] - z[3]) * (z[1] - z[2])))
    print('Gabardo: rank', T.rank(), ', Q at unit trace =', Q, ', binary quartic of the points [x_i]: I =', I, ', J =', J)
    print('  points', z, ', cross-ratio', cr)
    F = sp.kronecker_product(eps, eps)
    us = []
    for r in z:
        x = sp.Matrix([r, 1])
        A = sp.Matrix([[sum(sp.conjugate(k[4 * a + j]) * x[a] for a in range(2)) for j in range(4)] for k in K])
        us.append(sp.simplify(A.nullspace()[0]))
    G = sp.Matrix(4, 4, lambda i, j: sp.simplify((us[i].T * F * us[j])[0]))
    Gi = sp.simplify(G.inv())
    print('  diagonal of G^{-1} up to the scaling of the u_i:', [sp.nsimplify(sp.simplify(Gi[i, i])) for i in range(4)])


def main():
    gabardo()
    tetracode()


if __name__ == '__main__':
    main()


==> anc/extension_hierarchy.py <==
import numpy as np, itertools as it, cvxpy as cp, warnings
warnings.filterwarnings('ignore')
def tp(d):
    if d==(0,0): return 1.0
    return 1.0 if d in [(2,2),(-2,-2),(2,-2),(-2,2)] else -1/6
def rw(L,b):
    b=abs(b);ph=np.pi/(L+1);return ((L-b)*np.cos(b*ph)+np.sin((b+1)*ph)/np.sin(ph))/(L+1)
def test(L,inner):
    idx=list(it.product(range(L),repeat=2));n=len(idx)
    H=cp.Variable((n,n),hermitian=True);lam=cp.Variable();cons=[H>>0];rep={}
    for p,u in enumerate(idx):
        for q,v in enumerate(idx):
            if p<=q:
                d=(u[0]-v[0],u[1]-v[1])
                if d in rep: cons.append(H[p,q]==H[rep[d]])
                else: rep[d]=(p,q)
    for d,(p,q) in rep.items():
        if abs(d[0])<=2 and abs(d[1])<=2:
            f=1/(rw(L,d[0])*rw(L,d[1])) if inner else 1.0
            if d==(0,0): cons.append(cp.real(H[p,q])==f)
            else: cons.append(H[p,q]==(1-lam)*tp(d)*f)
    pr=cp.Problem(cp.Minimize(lam),cons);pr.solve(solver=cp.CLARABEL)
    return lam.value
for L in range(3,9):
    print('grid size',L,'outer (necessary) %.7f'%test(L,False),'inner (sufficient) %.5f'%test(L,True),flush=True)


==> anc/four_qubit_thresholds.py <==
import sys,itertools as it,numpy as np
from oracle import Noise
def tstar(d2):
    if d2==(0,0): return 1.0
    return 1.0 if abs(d2[0])==2 and abs(d2[1])==2 else -1/6
t={d:tstar((d[0]+d[1],d[2]+d[3])) for d in it.product([-1,0,1],repeat=4)}
print('T_star white-noise threshold (finest partition):',Noise((2,2,2,2),t).run(maxit=300)[0],flush=True)
def inlat(d): return (d[2]-d[0]-2*d[1])%3==0 and (d[3]-d[0]-d[1])%3==0
t2={d:(7.0 if inlat(d) else -1.0) for d in it.product([-1,0,1],repeat=4)}
print('tetracode white-noise threshold:',Noise((2,2,2,2),t2).run(maxit=300)[0],flush=True)


==> anc/koszul/betti_f2.py <==
import itertools as it, sys, time
def compositions(total,parts):
    if parts==1: yield (total,); return
    for i in range(total+1):
        for r in compositions(total-i,parts-1): yield (i,)+r
def partitions(total,parts,maxv=None):
    if maxv is None: maxv=total
    if parts==1:
        if total<=maxv: yield (total,)
        return
    for i in range(min(total,maxv),-1,-1):
        if i*parts<total: break
        for r in partitions(total-i,parts-1,i): yield (i,)+r
def gf2_rank(rows):
    piv={};rk=0
    for r in rows:
        while r:
            h=r.bit_length()-1
            if h in piv: r^=piv[h]
            else: piv[h]=r;rk+=1;break
    return rk
class Toric:
    def __init__(self,factors):
        self.f=factors
        self.A=[]
        for pt in it.product(*[list(compositions(m,d)) for d,m in factors]):
            self.A.append(tuple(x for bar in pt for x in bar))
        self.g=len(self.A)
        self.slices=[];o=0
        for d,m in factors: self.slices.append((o,o+d));o+=d
    def member(self,v):
        return all(x>=0 for x in v)
    def complex_faces(self,b,j,maxsize):
        A=self.A;g=self.g;n=len(b)
        levels=[[] for _ in range(maxsize+1)]
        def rec(start,F,cur):
            levels[len(F)].append(tuple(F))
            if len(F)==maxsize: return
            for a in range(start,g):
                nv=tuple(cur[i]-A[a][i] for i in range(n))
                if all(x>=0 for x in nv):
                    rec(a+1,F+[a],nv)
        rec(0,[],b)
        return levels
    def h(self,b,j,i):
        lv=self.complex_faces(b,j,i+1)
        F0=lv[i];
        if not F0: return 0
        Fm=lv[i-1];Fp=lv[i+1]
        im={F:n for n,F in enumerate(Fm)};i0={F:n for n,F in enumerate(F0)}
        rows=[]
        for F in F0:
            r=0
            for s in range(len(F)): r^=1<<im[F[:s]+F[s+1:]]
            rows.append(r)
        rk0=gf2_rank(rows)
        rows=[]
        for F in Fp:
            r=0
            for s in range(len(F)): r^=1<<i0[F[:s]+F[s+1:]]
            rows.append(r)
        return len(F0)-rk0-gf2_rank(rows)
    def degs(self,j):
        lists=[list(partitions(j*m,d)) for d,m in self.f]
        seen=set()
        for combo in it.product(*lists):
            key=tuple(sorted(zip([f for f in self.f],combo)))
            if key in seen: continue
            seen.add(key)
            yield tuple(x for bar in combo for x in bar)
    def first(self,imax=14,tl=200):
        t0=time.time()
        for i in range(1,imax+1):
            j=i+2;tot=0;ex=None
            for b in self.degs(j):
                h=self.h(b,j,i)
                if h>0:
                    tot+=h;ex=b;break
                if time.time()-t0>tl: print("  timeout at i",i,flush=True);return None,i
            print("  i=%d nonzero=%s ex=%s t=%.1f"%(i,tot>0,ex,time.time()-t0),flush=True)
            if tot>0: return i,i
        return None,imax
if __name__=="__main__":
    for spec in sys.argv[1:]:
        fac=[tuple(int(x) for x in s.split('x')) for s in spec.split('+')]
        T=Toric(fac)
        print("FACTORS",fac,"generators",T.g,flush=True)
        r=T.first(tl=float(40))
        print("RESULT",fac,"first i:",r,flush=True)


==> anc/koszul/koszul.cpp <==
#include <bits/stdc++.h>
using namespace std;
typedef long long ll; typedef unsigned long long ull; typedef uint32_t u32;
static const ll P=2147483647LL;
ll pw(ll a,ll e){ll r=1;a%=P;if(a<0)a+=P;while(e){if(e&1)r=r*a%P;a=a*a%P;e>>=1;}return r;}
int m[3]; vector<array<int,3>> pts; int n;
struct Basis{ vector<ull> masks; unordered_map<ull,int> idx; };
void enumr(int start,int left,ull mask,array<int,3> s,const array<int,3>&D,int r,Basis&B){
  if(left==0){ for(int i=0;i<3;i++){int u=D[i]-s[i]; if(u<0||u>r*m[i])return;} B.idx[mask]=B.masks.size(); B.masks.push_back(mask); return;}
  for(int i=start;i<=n-left;i++){
    array<int,3> t=s; for(int j=0;j<3;j++)t[j]+=pts[i][j];
    bool ok=true; for(int j=0;j<3;j++) if(t[j]>D[j])ok=false;
    if(!ok)continue;
    enumr(i+1,left-1,mask|(1ULL<<i),t,D,r,B);
  }
}
Basis getB(int k,int r,const array<int,3>&D){Basis B; if(k<0||k>n)return B; if(r<0)return B; array<int,3> s={0,0,0}; enumr(0,k,0,s,D,r,B); return B;}
typedef vector<pair<int,int>> SpRow;
ll rank_sparse(vector<vector<pair<int,ll>>>& rows,int ncols){
  int nr=rows.size();
  vector<int> ord(nr); iota(ord.begin(),ord.end(),0);
  sort(ord.begin(),ord.end(),[&](int a,int b){return rows[a].size()<rows[b].size();});
  vector<int> piv(ncols,-1);
  vector<vector<pair<int,ll>>> store; store.reserve(min(nr,ncols));
  vector<ll> work(ncols,0); vector<char> inq(ncols,0);
  ll rk=0; size_t totnz=0; int cnt=0;
  for(int oi:ord){
    cnt++;
    priority_queue<int,vector<int>,greater<int>> pq;
    for(auto&pr:rows[oi]){ int c=pr.first; ll v=pr.second; work[c]=(work[c]+v)%P; if(work[c]<0)work[c]+=P; if(!inq[c]){inq[c]=1;pq.push(c);} }
    vector<pair<int,ll>>().swap(rows[oi]);
    int pivc=-1; vector<int> rest;
    while(!pq.empty()){
      int c=pq.top(); pq.pop(); inq[c]=0;
      ll val=work[c]; if(val==0) continue;
      if(piv[c]>=0){
        auto &pr=store[piv[c]];
        ll f=(P-val)%P;
        for(auto&e:pr){ int cc=e.first; ll nv=(work[cc]+f*e.second)%P; work[cc]=nv; if(!inq[cc]){inq[cc]=1; pq.push(cc);} }
      } else { pivc=c;
        rest.push_back(c);
        while(!pq.empty()){ int d=pq.top(); pq.pop(); inq[d]=0; if(work[d]!=0) rest.push_back(d);}
      }
    }
    if(pivc>=0){
      ll inv=pw(work[pivc],P-2);
      vector<pair<int,ll>> nr2; nr2.reserve(rest.size());
      for(int c:rest){ if(work[c]){ nr2.emplace_back(c,work[c]*inv%P);} work[c]=0; }
      piv[pivc]=store.size(); totnz+=nr2.size(); store.push_back(move(nr2)); rk++;
    }
    if(cnt%20000==0){ fprintf(stderr,"  row %d/%d rank %lld nnz %zu\n",cnt,nr,rk,totnz); }
  }
  return rk;
}
ll build_rank(const Basis&S,const Basis&T,int k){
  int nr=S.masks.size(), nc=T.masks.size(); if(nr==0||nc==0) return 0;
  vector<vector<pair<int,ll>>> rows(nr);
  for(int r=0;r<nr;r++){
    ull mask=S.masks[r]; int pos=0;
    for(int i=0;i<n;i++) if(mask>>i&1){
      ull t=mask^(1ULL<<i);
      auto it=T.idx.find(t); if(it==T.idx.end()){fprintf(stderr,"missing target\n"); exit(2);}
      rows[r].push_back({it->second,(pos%2==0)?1:P-1}); pos++;
    }
  }
  return rank_sparse(rows,nc);
}
int main(int argc,char**argv){
  m[0]=atoi(argv[1]);m[1]=atoi(argv[2]);m[2]=atoi(argv[3]);int p=atoi(argv[4]),q=atoi(argv[5]);
  for(int a=0;a<=m[0];a++)for(int b=0;b<=m[1];b++)for(int c=0;c<=m[2];c++)pts.push_back({a,b,c});
  n=pts.size();
  array<int,3> D; if(argc>=9){D={atoi(argv[6]),atoi(argv[7]),atoi(argv[8])};} else {for(int i=0;i<3;i++)D[i]=(p+q)*m[i]/2;}
  Basis Cplus=getB(p+1,q-1,D), Cmid=getB(p,q,D), Cminus=getB(p-1,q+1,D);
  fprintf(stderr,"dims %zu %zu %zu\n",Cplus.masks.size(),Cmid.masks.size(),Cminus.masks.size());
  ll r1=build_rank(Cplus,Cmid,p+1);
  fprintf(stderr,"rank d_{p+1}=%lld\n",r1);
  ll r2=build_rank(Cmid,Cminus,p);
  fprintf(stderr,"rank d_p=%lld\n",r2);
  ll dimK=(ll)Cmid.masks.size()-r1-r2;
  printf("m=(%d,%d,%d) p=%d q=%d D=(%d,%d,%d) dims=(%zu,%zu,%zu) ranks=(%lld,%lld) dim K=%lld\n",m[0],m[1],m[2],p,q,D[0],D[1],D[2],Cplus.masks.size(),Cmid.masks.size(),Cminus.masks.size(),r1,r2,dimK);
}


==> anc/moduli_test.py <==
import itertools as it
import numpy as np

EPS = np.array([[0., 1.], [-1., 0.]])
F = np.kron(EPS, EPS)
SWAP23 = np.eye(4)[[0, 2, 1, 3]]


def random_type1(rng):
    while True:
        xs = [np.array([np.cos(t), np.sin(t)]) for t in np.sort(rng.uniform(0, np.pi, 4))]
        a = np.array([np.outer(x, x)[np.triu_indices(2)] for x in xs]).T
        c = np.linalg.svd(a)[2][-1]
        us = []
        for ci in c:
            for _ in range(200):
                u = rng.standard_normal(4)
                val = u @ F @ u
                if val * ci > 0:
                    us.append(u * np.sqrt(ci / val))
                    break
        if len(us) == 4 and abs(np.linalg.det(np.array(us).T)) > 1e-2:
            return xs, us


def state(xs, us):
    return sum(np.kron(np.outer(x, x), np.outer(u, u)) for x, u in zip(xs, us))


def decompose(rho):
    w, v = np.linalg.eigh(rho)
    r = v[:, -4:]

    def f(phi):
        x = np.array([np.cos(phi), np.sin(phi)])
        return np.linalg.det(np.hstack([np.kron(x.reshape(2, 1), np.eye(4)), r]))

    phis = np.linspace(0, np.pi, 4000, endpoint=False)
    vals = np.array([f(p) for p in phis])
    roots = []
    for k in range(len(phis)):
        a, b = vals[k], vals[(k + 1) % len(phis)]
        if a == 0 or a * b < 0:
            lo, hi = phis[k], phis[k] + np.pi / len(phis)
            for _ in range(80):
                mid = (lo + hi) / 2
                if f(lo) * f(mid) <= 0:
                    hi = mid
                else:
                    lo = mid
            roots.append((lo + hi) / 2)
    xs, us = [], []
    for phi in roots:
        x = np.array([np.cos(phi), np.sin(phi)])
        m = np.hstack([np.kron(x.reshape(2, 1), np.eye(4)), -r])
        nv = np.linalg.svd(m)[2][-1]
        xs.append(x)
        us.append(nv[:4])
    vecs = [np.kron(x, u) for x, u in zip(xs, us)]
    coef = np.linalg.lstsq(np.array([np.outer(v, v).ravel() for v in vecs]).T, rho.ravel(), rcond=None)[0]
    us = [u * np.sqrt(abs(cf)) for u, cf in zip(us, coef)]
    return xs, us, coef


def cross_ratio(xs):
    d = lambda i, j: np.linalg.det(np.array([xs[i], xs[j]]).T)
    return d(0, 2) * d(1, 3) / (d(0, 3) * d(1, 2))


def invariants(xs, us):
    um = np.array(us).T
    g = um.T @ F @ um
    gh = g / np.sqrt(np.outer(abs(np.diag(g)), abs(np.diag(g))))
    return cross_ratio(xs), gh, np.sign(np.linalg.det(um))


def match(xs_ref, xs):
    perm = []
    for x in xs_ref:
        perm.append(int(np.argmin([abs(np.linalg.det(np.array([x, y]).T)) / np.linalg.norm(y) for y in xs])))
    return perm


def same_class(inv1, inv2):
    c1, g1, o1 = inv1
    c2, g2, o2 = inv2
    if abs(c1 - c2) > 1e-6:
        return False
    for eta in it.product([1, -1], repeat=4):
        e = np.array(eta)
        for kap in (1, -1):
            if np.allclose(kap * np.outer(e, e) * g1, g2, atol=1e-6) and o1 * np.prod(e) == o2:
                return True
    return False


def permute(rho, order):
    return rho.reshape([2] * 6).transpose(list(order) + [o + 3 for o in order]).reshape(8, 8)


def j_invariant(xs):
    lam = cross_ratio(xs)
    return 256 * (lam ** 2 - lam + 1) ** 3 / (lam ** 2 * (lam - 1) ** 2)


def j_pair(rho):
    j2 = j_invariant(decompose(permute(rho, (1, 0, 2)))[0])
    j3 = j_invariant(decompose(permute(rho, (2, 0, 1)))[0])
    return j2, j3


def main(seed=11, n=200):
    rng = np.random.default_rng(seed)
    ok_inv, ok_swap, ok_rec, ok_j, min_rel = 0, 0, 0, 0, np.inf
    for trial in range(n):
        xs, us = random_type1(rng)
        rho = state(xs, us)
        xr, ur, _ = decompose(rho)
        perm = match(xs, xr)
        inv0 = invariants(xs, us)
        inv_rec = invariants([xr[p] for p in perm], [ur[p] for p in perm])
        ok_rec += same_class(inv0, inv_rec)
        w = []
        while len(w) < 3:
            cand = rng.standard_normal((2, 2))
            if np.linalg.cond(cand) < 10:
                w.append(cand)
        lop = np.kron(np.kron(w[0], w[1]), w[2])
        rho_t = lop @ rho @ lop.T
        xt, ut, _ = decompose(rho_t)
        perm_t = match([w[0] @ x for x in xs], xt)
        inv_t = invariants([xt[p] for p in perm_t], [ut[p] for p in perm_t])
        ok_inv += same_class(inv0, inv_t)
        sw = np.kron(np.eye(2), SWAP23)
        rho_s = sw @ rho @ sw.T
        xs_s, us_s, _ = decompose(rho_s)
        perm_s = match(xs, xs_s)
        c_s, g_s, o_s = invariants([xs_s[p] for p in perm_s], [us_s[p] for p in perm_s])
        ok_swap += same_class((inv0[0], inv0[1], -inv0[2]), (c_s, g_s, o_s)) and not same_class(inv0, (c_s, g_s, o_s))
        j2, j3 = j_pair(rho)
        j2s, j3s = j_pair(rho_s)
        rel = abs(j2 - j3) / max(abs(j2), abs(j3))
        min_rel = min(min_rel, rel)
        ok_j += rel > 1e-6 and abs(j2s - j3) <= 1e-6 * abs(j3) and abs(j3s - j2) <= 1e-6 * abs(j2)
    print('trials', n)
    print('decomposition recovered with the same invariants', ok_rec)
    print('invariants preserved under random GL(2,R)^3', ok_inv)
    print('exchange of qubits 2 and 3 fixes (cr, G) and flips o', ok_swap)
    print('j-invariants of qubits 2 and 3 differ and are exchanged by the swap', ok_j, 'smallest relative difference %.1e' % min_rel)


if __name__ == '__main__':
    main()


==> anc/oracle.py <==
import numpy as np, itertools as it, sys
from scipy.optimize import linprog, minimize
def diffs(grid):
    return sorted({tuple(np.subtract(a,b).tolist()) for a in it.product(*[range(n) for n in grid]) for b in it.product(*[range(n) for n in grid])})
class Noise:
    def __init__(self,grid,tfun):
        self.grid=grid;self.k=len(grid)
        self.D=diffs(grid);zero=tuple([0]*self.k)
        self.half=[d for d in self.D if d>zero]
        self.A=np.array(self.half,dtype=float)
        self.t0=tfun[zero].real
        self.tv=np.array([tfun[d]/self.t0 for d in self.half])
        self.pts=[]
        self.rng=np.random.default_rng(0)
    def row(self,th):
        ph=np.exp(-1j*(self.A@th))
        return np.r_[ph.real,ph.imag]
    def solve(self,target_noise=None):
        R=np.array([self.row(th) for th in self.pts]).T
        b=np.r_[self.tv.real,self.tv.imag]
        n=R.shape[1]
        Aeq=np.zeros((len(b)+1,n+1))
        Aeq[:len(b),:n]=R; Aeq[:len(b),n]=b
        Aeq[len(b),:n]=1
        beq=np.r_[b,1]
        c=np.zeros(n+1);c[n]=1
        res=linprog(c,A_eq=Aeq,b_eq=beq,bounds=[(0,None)]*n+[(0,1)],method='highs-ds')
        return res
    def price(self,y,y0,starts=250):
        m=len(self.half)
        yc=y[:m]+1j*y[m:2*m]
        f=lambda th:(np.real(np.exp(-1j*(self.A@th))@y[:m])-np.imag(np.exp(-1j*(self.A@th)))@(-y[m:2*m]))
        def fg(th):
            ph=np.exp(-1j*(self.A@th))
            val=ph.real@y[:m]+ph.imag@y[m:2*m]
            g=(ph.imag*y[:m]-ph.real*y[m:2*m])
            return val,self.A.T@g
        best=[]
        grid=self.rng.uniform(-np.pi,np.pi,(starts*40,self.k))
        ph=np.exp(-1j*(grid@self.A.T))
        vals=ph.real@y[:m]+ph.imag@y[m:2*m]
        ids=np.argsort(vals)[:starts]
        out=[]
        for i in ids:
            r=minimize(fg,grid[i],jac=True,method='L-BFGS-B',options={'gtol':1e-11,'ftol':1e-15})
            out.append((r.fun,r.x))
        out.sort(key=lambda z:z[0])
        return out
    def run(self,maxit=200,verbose=False,seed_pts=None):
        self.pts=[self.rng.uniform(-np.pi,np.pi,self.k) for _ in range(300)]
        if seed_pts is not None: self.pts+=list(seed_pts)
        for it_ in range(maxit):
            res=self.solve()
            self.last_support=[self.pts[i] for i in np.nonzero(res.x[:-1]>1e-10)[0]]
            if it_%5==4 and len(self.pts)>1500:
                self.pts=self.last_support+self.pts[-400:]
                res=self.solve()
                self.last_support=[self.pts[i] for i in np.nonzero(res.x[:-1]>1e-10)[0]]
            if res.status!=0: raise RuntimeError(res.message)
            y=res.eqlin.marginals
            m=len(self.half)
            yy=y[:2*m];y0=y[2*m]
            out=self.price(-yy,y0)
            viol=out[0][0]-y0
            if verbose and it_%5==0: print(it_,res.x[-1],viol,flush=True)
            if viol>-1e-10:
                return res.x[-1],yy,y0,res
            added=0
            for v,x in out:
                if v-y0<-1e-10 and all(np.linalg.norm(np.angle(np.exp(1j*(x-p))))>1e-6 for p in self.pts[-200:]):
                    self.pts.append(x);added+=1
                if added>=25: break
            if added==0: return res.x[-1],yy,y0,res
        return res.x[-1],yy,y0,res
def tdict(T,grid):
    idx=list(it.product(*[range(n) for n in grid]));t={}
    for i,u in enumerate(idx):
        for j,w in enumerate(idx):
            t.setdefault(tuple(int(x) for x in np.subtract(u,w)),[]).append(T[i,j])
    return {d:np.mean(v) for d,v in t.items()}
if __name__=="__main__":
    grid=(2,2,2)
    idx=list(it.product(range(2),repeat=3))
    h=np.pi/2;phi=np.array([[0,0,0],[np.pi,h,h],[h,np.pi,h+np.pi],[h+np.pi,h+np.pi,np.pi]])
    tu={d:(2.0 if d==(0,0,0) else 0.0)-0.25*np.sum(np.exp(1j*phi@np.array(d))) for d in it.product([-1,0,1],repeat=3)}
    Ts=np.array([[tu[tuple(int(x) for x in np.subtract(u,v))] for v in idx] for u in idx])
    S={(0,0,0),(1,-1,-1),(-1,1,1),(1,-1,1),(-1,1,-1),(1,1,-1),(-1,-1,1)}
    Tg=np.array([[4 if tuple(np.subtract(u,v)) in S else -1 for v in idx] for u in idx],dtype=complex)
    for name,T in [('shifts',Ts),('gabardo',Tg)]:
        N=Noise(grid,tdict(T,grid));lam,yy,y0,res=N.run()
        print(name,'lambda* (min noise to reach Dec)=',repr(lam),'atoms',int((res.x[:-1]>1e-9).sum()),flush=True)


==> anc/qubit_tools.py <==
import numpy as np, itertools as it, sys, pickle
from scipy.optimize import minimize
from scipy.linalg import expm
D=8
def pt(H,S):
    ax=list(range(6))
    for s in S: ax[s],ax[s+3]=ax[s+3],ax[s]
    return H.reshape([2]*6).transpose(ax).reshape(D,D)
cuts=[[],[0],[1],[2]]
B=[]
for i in range(D):
    E=np.zeros((D,D),dtype=complex);E[i,i]=1;B.append(E)
    for j in range(i+1,D):
        E=np.zeros((D,D),dtype=complex);E[i,j]=E[j,i]=1;B.append(E)
        E=np.zeros((D,D),dtype=complex);E[i,j]=1j;E[j,i]=-1j;B.append(E)
PTB=[[pt(b,S) for b in B] for S in cuts]
def kers(rho,tol=1e-8):
    out=[]
    for S in cuts:
        X=pt(rho,S);w,U=np.linalg.eigh((X+X.conj().T)/2)
        out.append((w,U))
    return out
def step(rho,rng,tol=1e-8):
    data=kers(rho);Ks=[U[:,w<tol*w.max()] for w,U in data];ranks=[D-K.shape[1] for K in Ks]
    rows=[]
    for c,K in enumerate(Ks):
        if K.shape[1]==0: continue
        rows.append(np.array([np.r_[(K.conj().T@b).real.ravel(),(K.conj().T@b).imag.ravel()] for b in PTB[c]]).T)
    if rows:
        A=np.vstack(rows);u,s,vt=np.linalg.svd(A);rk=(s>1e-8).sum();N=vt[rk:].T
    else: N=np.eye(64)
    if N.shape[1]<=1: return None,ranks,N.shape[1]
    x=N@rng.standard_normal(N.shape[1])
    H=sum(xi*b for xi,b in zip(x,B))
    tr=np.trace(H).real
    H=H-tr*rho/np.trace(rho).real
    eps=np.inf
    for c,(w,U) in enumerate(data):
        R=U[:,w>=tol*w.max()];wr=w[w>=tol*w.max()]
        Hc=R.conj().T@pt(H,cuts[c])@R
        S=np.diag(wr**-.5)
        ev=np.linalg.eigvalsh(S@Hc@S)
        if ev.min()<0: eps=min(eps,-1/ev.min())
    new=rho+eps*H; new=(new+new.conj().T)/2; return new/np.trace(new).real,ranks,N.shape[1]
def extremal(rng):
    G=rng.standard_normal((D,D))+1j*rng.standard_normal((D,D));G=G+G.conj().T
    rho=np.eye(D)/D+1e-3*G/np.linalg.norm(G);rho/=np.trace(rho).real
    for _ in range(80):
        new,r,nd=step(rho,rng)
        if new is None: return rho,r
        rho=new
    return rho,r
sx=np.array([[0,1],[1,0]],dtype=complex);sy=np.array([[0,-1j],[1j,0]]);sz=np.diag([1,-1]).astype(complex);I2=np.eye(2,dtype=complex)
P=[I2,sx,sy,sz]
def kr(*a):
    M=np.eye(1,dtype=complex)
    for x in a:M=np.kron(M,x)
    return M
Pstr=[(s,kr(P[s[0]],P[s[1]],P[s[2]])) for s in it.product(range(4),repeat=3)]
bad=[M for s,M in Pstr if 3 in s]
def coeff(rho,M): return np.trace(rho@M).real
def toV(x):
    Vs=[]
    for i in range(3):
        a=x[6*i:6*i+6]
        A=(a[0]+1j*a[1])*sx+(a[2]+1j*a[3])*sy+(a[4]+1j*a[5])*sz
        Vs.append(expm(A))
    return Vs
def cost(x,rho):
    Vs=toV(x);V=kr(*Vs);r=V@rho@V.conj().T;t=np.trace(r).real
    return sum(np.trace(r@M).real**2 for M in bad)/t**2
def align(rho,rng,starts=20):
    best=(np.inf,None)
    for s in range(starts):
        x0=rng.standard_normal(18)*0.7
        res=minimize(cost,x0,args=(rho,),method='BFGS',options={'gtol':1e-10,'maxiter':3000})
        if res.fun<best[0]: best=(res.fun,res.x)
        if best[0]<1e-16: break
    return best
E=kr(*[np.array([[0,1],[-1,0]],dtype=complex)]*3)
def inv(rho):
    rho=rho/np.trace(rho).real
    return (-np.trace(rho.T@E@rho@E)).real
if __name__=="__main__":
    rng=np.random.default_rng(int(sys.argv[1]) if len(sys.argv)>1 else 0)
    n=int(sys.argv[2]) if len(sys.argv)>2 else 200
    from collections import Counter
    C=Counter();states=[]
    for t in range(n):
        rho,r=extremal(rng);C[tuple(r)]+=1
        if tuple(r)==(4,4,4,4): states.append(rho)
    print(sorted(C.items(),key=lambda kv:-kv[1]))
    print('n rank-4',len(states),flush=True)
    pickle.dump(states,open('ext4.pkl','wb'))
    for i,rho in enumerate(states[:25]):
        f,x=align(rho,rng)
        Vs=toV(x);V=kr(*Vs);r=V@rho@V.conj().T;r=r/np.trace(r).real
        minw=min(np.linalg.eigvalsh(r))
        print(i,'inv %.6e'%inv(rho),'residual %.3e'%f,'cond',np.round([np.linalg.cond(v) for v in Vs],2),flush=True)


==> anc/rank4_filter_test.py <==
import itertools as it
import sys
import numpy as np
from scipy.optimize import least_squares, minimize

D = 8
EPS = np.array([[0, 1], [-1, 0]])
E3 = np.kron(np.kron(EPS, EPS), EPS).astype(complex)
PA = [np.eye(2), np.array([[0, 1], [1, 0]]), np.array([[0, -1j], [1j, 0]]), np.diag([1., -1])]
PD = {'I': PA[0], 'X': PA[1], 'Y': PA[2], 'Z': PA[3]}


def pt(h, sites):
    ax = list(range(6))
    for s in sites:
        ax[s], ax[s + 3] = ax[s + 3], ax[s]
    return h.reshape([2] * 6).transpose(ax).reshape(D, D)


def unpack(x):
    return [(x[64 * k:64 * k + 32] + 1j * x[64 * k + 32:64 * k + 64]).reshape(8, 4) for k in range(4)]


def resid(x):
    r_, s1, s2, s3 = unpack(x)
    r = r_ @ r_.conj().T
    out = [np.array([np.trace(r).real - 1])]
    for s, c in zip((s1, s2, s3), ([0], [1], [2])):
        d = pt(r, c) - s @ s.conj().T
        out += [d.real.ravel(), d.imag.ravel()]
    return np.concatenate(out)


def lorentz_q(rho):
    return -np.trace(rho.T @ E3 @ rho @ E3).real


def product_distance(rho, rng, starts=120):
    w, u = np.linalg.eigh(rho)
    r = u[:, w > 1e-9 * w.max()]
    p = np.eye(D) - r @ r.conj().T

    def g(x):
        v = [np.array([np.cos(x[2 * k]), np.exp(1j * x[2 * k + 1]) * np.sin(x[2 * k])]) for k in range(3)]
        psi = np.kron(np.kron(v[0], v[1]), v[2])
        return np.linalg.norm(p @ psi) ** 2

    return min(minimize(g, rng.uniform(0, np.pi, 6), method='BFGS').fun for _ in range(starts))


def kernel_test(rho, j):
    r = rho.reshape([2] * 6)
    cols = []
    for pm in PA:
        out = np.tensordot(r, pm, axes=([j + 3, j], [0, 1])).reshape(4, 4)
        cols.append(np.r_[out.real.ravel(), out.imag.ravel()])
    a = np.array(cols).T
    _, s, vt = np.linalg.svd(a)
    h = sum(hi * p for hi, p in zip(vt[-1], PA))
    return s[-1] / s[0], np.linalg.eigvalsh(h), h


def z_after_filter(rho):
    vs = []
    for j in range(3):
        _, _, h = kernel_test(rho, j)
        w, uh = np.linalg.eigh(h)
        v = np.diag([np.sqrt(abs(w[1])), np.sqrt(abs(w[0]))]) @ uh[:, ::-1].conj().T
        vs.append(v / np.sqrt(np.linalg.det(v)))
    k = np.kron(np.kron(vs[0], vs[1]), vs[2])
    r2 = k @ rho @ k.conj().T
    r2 /= np.trace(r2).real
    return max(abs(np.trace(r2 @ np.kron(np.kron(PD[p[0]], PD[p[1]]), PD[p[2]])))
               for p in it.product('IXYZ', repeat=3) if 'Z' in p)


def main(seed, n):
    rng = np.random.default_rng(seed)
    cnt = {'failed': 0, 'separable': 0, 'typeI': 0, 'typeII': 0}
    worst_ratio, worst_z, all_indefinite, qs = 0.0, 0.0, True, []
    for trial in range(n):
        if trial % 5 == 0:
            print('trial', trial, cnt, flush=True)
        x0 = rng.standard_normal(256) * 0.3
        res = least_squares(resid, x0, method='lm', xtol=1e-15, ftol=1e-15, gtol=1e-15, max_nfev=20000)
        if np.linalg.norm(res.fun) > 1e-10:
            cnt['failed'] += 1
            continue
        r_ = unpack(res.x)[0]
        rho = r_ @ r_.conj().T
        rho /= np.trace(rho).real
        ranks = [np.linalg.matrix_rank(pt(rho, c), tol=1e-8) for c in ([], [0], [1], [2])]
        if ranks != [4, 4, 4, 4] or product_distance(rho, rng) < 1e-8:
            cnt['separable'] += 1
            continue
        q = lorentz_q(rho)
        if abs(q) < 1e-7:
            cnt['typeII'] += 1
            continue
        cnt['typeI'] += 1
        qs.append(q)
        tests = [kernel_test(rho, j) for j in range(3)]
        worst_ratio = max(worst_ratio, max(t[0] for t in tests))
        all_indefinite = all_indefinite and all(t[1][0] * t[1][1] < 0 for t in tests)
        worst_z = max(worst_z, z_after_filter(rho))
        print('typeI Q=%.3e ratio=%.1e z=%.1e' % (q, max(t[0] for t in tests), worst_z), flush=True)
    print('seed', seed, 'trials', n, cnt)
    if qs:
        print('Q range %.3e %.3e' % (min(qs), max(qs)))
    print('largest singular-value ratio of H -> Tr_j[(H x I) rho] over type I states %.1e' % worst_ratio)
    print('all kernel elements indefinite', all_indefinite)
    print('largest Z coefficient after filtering %.1e' % worst_z)


if __name__ == '__main__':
    main(int(sys.argv[1]) if len(sys.argv) > 1 else 7, int(sys.argv[2]) if len(sys.argv) > 2 else 200)


==> anc/recursive_family.py <==
import numpy as np, itertools as it
from scipy.optimize import linprog, minimize
def ab(n):
    a,b=np.array([1.,1.]),np.array([1.,-1.])
    for _ in range(n-1): a,b=np.r_[a,b],np.r_[a,-b]
    return a
rng=np.random.default_rng(0)
def cstar(k):
    n=k-1;a=ab(n);S=np.array(list(it.product([1,-1],repeat=n)))[:,::-1]
    m=len(a);pts=[rng.uniform(-np.pi,np.pi,k) for _ in range(3000)]
    def row(th): x=np.exp(1j*(th[0]+S@th[1:]));return np.r_[x.real,x.imag]
    b=np.r_[a,np.zeros(m)]
    for it_ in range(200):
        R=np.array([row(p) for p in pts]).T;N=R.shape[1]
        A=np.zeros((2*m+1,N+1));A[:2*m,:N]=R;A[:2*m,N]=-b;A[2*m,:N]=1
        c=np.zeros(N+1);c[N]=-1
        res=linprog(c,A_eq=A,b_eq=np.r_[np.zeros(2*m),1],bounds=[(0,None)]*(N+1),method='highs-ds')
        y=res.eqlin.marginals;yy=y[:2*m];y0=y[2*m]
        def f(th):
            x=np.exp(1j*(th[0]+S@th[1:]));v=x.real@yy[:m]+x.imag@yy[m:]
            g=-x.imag*yy[:m]+x.real*yy[m:];return -v,-np.r_[g.sum(),S.T@g]
        best=[]
        for q in range(80):
            r=minimize(f,rng.uniform(-np.pi,np.pi,k),jac=True,method='BFGS');best.append((r.fun,r.x))
        best.sort(key=lambda z:z[0])
        if -best[0][0]+y0<1e-10: return -res.fun
        pts+= [x for v,x in best[:20]]
    return -res.fun
for k in [2,3,4,5]: print('k',k,'c* numeric %.9f'%cstar(k),'2^(1-k/2) %.9f'%2**(1-k/2))
def rw(L,b):
    w=np.sqrt(2/(L+1))*np.sin(np.pi*np.arange(1,L+1)/(L+1))
    return sum(w[g]*w[g+b] for g in range(L-b))
def closed(L,b):
    ph=np.pi/(L+1);return ((L-b)*np.cos(b*ph)+np.sin((b+1)*ph)/np.sin(ph))/(L+1)
err=max(abs(rw(L,b)-closed(L,b)) for L in range(2,60) for b in range(L))
bnd=min(np.pi**2*b*b/(2*(L+1)**2)-(1-rw(L,b)) for L in range(2,60) for b in range(L))
print('sine window closed form max err',err,'min slack of bound',bnd)


==> anc/robust_search.py <==
import itertools as it
import json
import sys
import numpy as np
from scipy.optimize import minimize
from oracle import Noise, tdict
from moduli_test import decompose, state, F

X = np.array([[0, 1], [1, 0]], complex)
U = np.cos(np.pi / 4) * np.eye(2) - 1j * np.sin(np.pi / 4) * X
U3 = np.kron(np.kron(U, U), U)
EPS = np.array([[0, 1], [-1, 0]])
E3 = np.kron(np.kron(EPS, EPS), EPS)
IDX = list(it.product(range(2), repeat=3))


def gabardo_decomposition():
    support = {(0, 0, 0), (1, -1, -1), (-1, 1, 1), (1, -1, 1), (-1, 1, -1), (1, 1, -1), (-1, -1, 1)}
    t = np.array([[4.0 if tuple(np.subtract(a, b)) in support else -1.0 for b in IDX] for a in IDX], complex)
    rho = (U3.conj().T @ t @ U3).real
    xs, us, _ = decompose(rho)
    return xs, us


def noise_threshold(rho, certificate=False):
    t = U3 @ rho.astype(complex) @ U3.conj().T
    t = t / t[0, 0].real
    oracle = Noise((2, 2, 2), tdict(t, (2, 2, 2)))
    lam, yy, y0, _ = oracle.run(maxit=300)
    if not certificate:
        return lam
    m = len(oracle.half)
    g = np.linspace(-np.pi, np.pi, 181)
    pts = np.array(np.meshgrid(g, g, g, indexing='ij')).reshape(3, -1).T
    ph = np.exp(-1j * (pts @ oracle.A.T))
    vals = ph.real @ (-yy[:m]) + ph.imag @ (-yy[m:2 * m])
    return lam, vals.min() - y0


def perturbed(xs, us, eps, rng):
    ang = np.array([np.arctan2(x[1], x[0]) for x in xs]) + eps * rng.standard_normal(4)
    xs2 = [np.array([np.cos(a), np.sin(a)]) for a in ang]
    a = np.array([np.outer(x, x)[np.triu_indices(2)] for x in xs2]).T
    c = np.linalg.svd(a)[2][-1]
    c0 = np.array([u @ F @ u for u in us])
    if np.dot(np.sign(c), np.sign(c0)) < 0:
        c = -c
    gam = np.dot(c, c0) / np.dot(c, c)
    us2 = []
    for u, ci in zip(us, c):
        v = u + eps * rng.standard_normal(4)
        val = v @ F @ v
        if val * gam * ci <= 0:
            return None
        us2.append(v * np.sqrt(gam * ci / val))
    return xs2, us2


def search(seed, steps):
    rng = np.random.default_rng(seed)
    xs, us = gabardo_decomposition()
    rho = state(xs, us)
    best = noise_threshold(rho / np.trace(rho))
    eps = 0.05
    print('start (Gabardo)', best, flush=True)
    for k in range(steps):
        r = None
        while r is None:
            r = perturbed(xs, us, eps, rng)
        rho = state(*r)
        lam = noise_threshold(rho / np.trace(rho))
        if lam > best + 1e-7:
            best, (xs, us), eps = lam, r, min(eps * 1.3, 0.2)
            json.dump(dict(lam=best, xs=[x.tolist() for x in xs], us=[u.tolist() for u in us]), open('best_type1_%d.json' % seed, 'w'))
        else:
            eps = max(eps * 0.85, 0.005)
        print(k, 'lambda %.6f best %.6f' % (lam, best), flush=True)


def pt(rho, j):
    ax = list(range(6))
    ax[j], ax[j + 3] = ax[j + 3], ax[j]
    return rho.reshape([2] * 6).transpose(ax).reshape(8, 8)


def verify(path):
    d = json.load(open(path))
    xs = [np.array(x) for x in d['xs']]
    us = [np.array(u) for u in d['us']]
    rho = state(xs, us)
    rho = rho / np.trace(rho)
    ev = np.linalg.eigvalsh(rho)
    print('rank', int((ev > 1e-10).sum()), 'smallest eigenvalue of the partial transposes', min(np.linalg.eigvalsh(pt(rho, j)).min() for j in range(3)))
    print('Lorentz invariant Q at unit trace', -np.trace(rho.T @ E3 @ rho @ E3))
    w, v = np.linalg.eigh(rho)
    proj = np.eye(8) - v[:, w > 1e-10] @ v[:, w > 1e-10].T
    rng = np.random.default_rng(0)

    def f(x):
        vec = np.ones(1)
        for k in range(3):
            vec = np.kron(vec, np.array([np.cos(x[2 * k]), np.exp(1j * x[2 * k + 1]) * np.sin(x[2 * k])]))
        return np.linalg.norm(proj @ vec) ** 2

    print('smallest distance of a product vector to the range', min(minimize(f, rng.uniform(0, np.pi, 6), method='BFGS').fun for _ in range(200)))
    lam, gap = noise_threshold(rho, certificate=True)
    print('white-noise threshold %.6f, stored %.6f, dual certificate on a 181^3 grid: min %.2e' % (lam, d['lam'], gap))


if __name__ == '__main__':
    if sys.argv[1] == 'verify':
        verify(sys.argv[2])
    else:
        search(int(sys.argv[1]), int(sys.argv[2]))


==> anc/shifts_recipe.py <==
import itertools as it
import json
import numpy as np
from upb_optimal_witness import kr, PAULI, shifts_closed_form, product_minimum
from upb_family import upb_real

I2 = np.eye(2)
X, Y, Z = PAULI['X'], PAULI['Y'], PAULI['Z']
H = np.array([[1, 1], [1, -1]]) / np.sqrt(2)
k0, k1 = np.array([1., 0]), np.array([0, 1.])
kp, km = (k0 + k1) / np.sqrt(2), (k0 - k1) / np.sqrt(2)


def main():
    shifts = [kr(k0, k1, kp), kr(k1, kp, k0), kr(kp, k0, k1), kr(km, km, km)]
    proj = sum(np.outer(v, v) for v in shifts)
    rho = (np.eye(8) - proj) / 4
    frame = kr(I2, X, H)
    print('Bravyi form at pi/4 equals the Shifts state after I x X x H:', abs(frame @ rho @ frame.T - upb_real(np.pi / 4, np.pi / 4, np.pi / 4)).max())
    w = frame.T @ shifts_closed_form() @ frame
    labels = [''.join(p) for p in it.product('IXYZ', repeat=3)]
    coef = {k: np.trace(w @ kr(*[PAULI[c] for c in k])).real / 8 for k in labels}
    print('W_S in the Shifts frame:', {k: round(v, 10) for k, v in coef.items() if abs(v) > 1e-10})
    print('expectations in the Shifts state:', {k: round(np.trace(rho @ kr(*[PAULI[c] for c in k])).real, 10) for k, v in coef.items() if abs(v) > 1e-10 and k != 'III'})
    pc = {k: np.trace(proj @ kr(*[PAULI[c] for c in k])).real / 8 for k in labels}
    print('same Pauli support as the projector:', {k for k in labels if abs(coef[k]) > 1e-10} == {k for k in labels if abs(pc[k]) > 1e-10})
    print('Tr(W rho) =', np.trace(w @ rho).real, ' 3sqrt2-5 =', 3 * np.sqrt(2) - 5)
    print('minimum over product states:', product_minimum(w, starts=200))
    c, s = np.sqrt(np.sqrt(2) - 0.5), 1 - 1 / np.sqrt(2)
    bloch = [[(c, -s), (-c, s), (-s, c)], [(-c, s), (-s, c), (c, -s)], [(-s, c), (c, -s), (-c, s)], [(s, -c), (s, -c), (s, -c)],
             [(c, s), (-s, -c), (-c, -s)], [(-c, -s), (c, s), (-s, -c)], [(s, c), (s, c), (s, c)], [(-s, -c), (-c, -s), (c, s)]]
    states = [kr(*[(I2 + bx * X + bz * Z) / 2 for bx, bz in t]) for t in bloch]
    lam = 3 - 2 * np.sqrt(2)
    mix = sum(states) / 8
    print('eight-state decomposition at the threshold, error:', abs(mix - ((1 - lam) * rho + lam * np.eye(8) / 8)).max(), 'rank', np.linalg.matrix_rank(mix, 1e-10))
    print('witness on the eight product states:', max(abs(np.trace(w @ st).real) for st in states))
    vecs = []
    for t in bloch:
        v = np.ones(1)
        for bx, bz in t:
            v = np.kron(v, np.linalg.eigh((I2 + bx * X + bz * Z) / 2)[1][:, -1])
        vecs.append(v)
    print('rank of the eight product vectors:', np.linalg.matrix_rank(np.array(vecs), 1e-10))
    rows = json.load(open('upb_points.json'))
    r = np.array([x['lam'] / x['pw'] for x in rows[1:]])
    print('ratio of exact to projector-witness threshold over %d random UPBs: median %.2f, quartiles %.2f and %.2f, minimum %.2f' % (len(r), np.median(r), *np.percentile(r, [25, 75]), r.min()))
    boot = np.median(r[np.random.default_rng(0).integers(0, len(r), (10000, len(r)))], axis=1)
    print('bootstrap 95%% interval for the median (10000 resamples): %.2f to %.2f' % tuple(np.percentile(boot, [2.5, 97.5])))


if __name__ == '__main__':
    main()


==> anc/tetracode.py <==
import numpy as np, itertools as it, sys
import sympy as sp
from collections import defaultdict
def lattice_index_and_coset(vectors,k):
    A=[list(v) for v in vectors]
    r=0; rows=[]
    A=[v[:] for v in A]
    for col in range(k):
        while True:
            nz=[i for i in range(r,len(A)) if A[i][col]!=0]
            if len(nz)<=1: break
            p=min(nz,key=lambda i:abs(A[i][col]))
            for i in nz:
                if i!=p:
                    q=A[i][col]//A[p][col]
                    A[i]=[a-q*b for a,b in zip(A[i],A[p])]
        nz=[i for i in range(r,len(A)) if A[i][col]!=0]
        if not nz: return None
        p=nz[0]; A[r],A[p]=A[p],A[r]
        if A[r][col]<0: A[r]=[-a for a in A[r]]
        for i in range(r):
            q=A[i][col]//A[r][col]
            A[i]=[a-q*b for a,b in zip(A[i],A[r])]
        r+=1
    H=[tuple(A[i]) for i in range(k)]
    N=1
    for i in range(k): N*=H[i][i]
    return N,tuple(H)
def reduce_vec(v,H,k):
    v=list(v)
    for i in range(k):
        q=v[i]//H[i][i]
        v=[a-q*b for a,b in zip(v,H[i])]
    return tuple(v)

def solve_torus(eqs,nv):
    if not eqs: return np.eye(nv,dtype=int),[]
    M=sp.Matrix(eqs)
    A=[list(map(int,r)) for r in eqs];m=len(A);n=nv
    V=[[int(i==j) for j in range(n)] for i in range(n)]
    def colop(j1,j2,q):
        for r in A: r[j2]-=q*r[j1]
        for r in V: r[j2]-=q*r[j1]
    def colswap(j1,j2):
        for r in A: r[j1],r[j2]=r[j2],r[j1]
        for r in V: r[j1],r[j2]=r[j2],r[j1]
    def rowop(i1,i2,q):
        A[i2]=[b-q*a for a,b in zip(A[i1],A[i2])]
    row=0;col=0;diag=[]
    while row<m and col<n:
        best=None
        for i in range(row,m):
            for j in range(col,n):
                if A[i][j]!=0 and (best is None or abs(A[i][j])<abs(A[best[0]][best[1]])): best=(i,j)
        if best is None: break
        i,j=best
        A[row],A[i]=A[i],A[row]
        colswap(col,j)
        changed=True
        while changed:
            changed=False
            for i in range(row+1,m):
                q=A[i][col]//A[row][col]
                if q: rowop(row,i,q)
                if A[i][col]!=0:
                    A[row],A[i]=A[i],A[row];changed=True
            for j in range(col+1,n):
                q=A[row][j]//A[row][col]
                if q: colop(col,j,q)
                if A[row][j]!=0:
                    colswap(col,j);changed=True
        diag.append(abs(A[row][col]));row+=1;col+=1
    return np.array(V,dtype=int),diag
def analyze(H,grid,A,B):
    k=len(grid);Lam=list(it.product(*[range(n) for n in grid]))
    coset=defaultdict(list)
    for a in Lam: coset[reduce_vec(a,H,k)].append(a)
    cos=list(coset.values())
    LA=list(it.product(*[range(grid[i]) for i in A]));LB=list(it.product(*[range(grid[i]) for i in B]))
    ia={a:i for i,a in enumerate(LA)};ib={b:i for i,b in enumerate(LB)}
    def split(al): return ia[tuple(al[i] for i in A)],ib[tuple(al[i] for i in B)]
    na,nb=len(LA),len(LB)
    sols=[]
    for ra in range(1,na+1):
      for SA in it.combinations(range(na),ra):
        for rb in range(1,nb+1):
          for SB in it.combinations(range(nb),rb):
            inside=lambda al: split(al)[0] in SA and split(al)[1] in SB
            ok=True
            for c in cos:
                f=[inside(al) for al in c]
                if any(f) and not all(f): ok=False;break
            if not ok: continue
            idxA={a:i for i,a in enumerate(SA)};idxB={b:i+len(SA) for i,b in enumerate(SB)};nv=len(SA)+len(SB)
            eqs=[]
            for c in cos:
                if inside(c[0]):
                    for al in c[1:]:
                        e=[0]*nv
                        a0,b0=split(c[0]);a1,b1=split(al)
                        e[idxA[a0]]+=1;e[idxB[b0]]+=1;e[idxA[a1]]-=1;e[idxB[b1]]-=1
                        if any(e): eqs.append(e)
            V,diag=solve_torus(eqs,nv) if eqs else (np.eye(nv,dtype=int),[])
            r=len(diag)
            cs=[c for c in cos if inside(c[0])]
            torsion_orders=[d for d in diag]
            freecols=list(range(r,nv))
            ranges=[range(d) for d in torsion_orders]
            for tor in it.product(*ranges):
                poly=defaultdict(complex)
                for c in cs:
                    a0,b0=split(c[0]);row=V[idxA[a0]]+V[idxB[b0]]
                    phase=np.exp(2j*np.pi*sum(row[i]*tor[i]/torsion_orders[i] for i in range(r)))
                    exp=tuple(int(row[j]) for j in freecols)
                    poly[exp]+=phase
                terms={e:v for e,v in poly.items() if abs(v)>1e-9}
                n_terms=len(terms)
                if n_terms==0: sols.append((SA,SB,'identically zero'));return sols
                if n_terms>=2: sols.append((SA,SB,'polynomial with %d terms'%n_terms));return sols
    return sols

def main():
    k=4
    inL=lambda d:(d[2]-d[0]-2*d[1])%3==0 and (d[3]-d[0]-d[1])%3==0
    gens=[v for v in it.product(range(-1,2),repeat=k) if any(v) and inL(v)]
    N,H=lattice_index_and_coset(gens,k)
    Lam=list(it.product(range(2),repeat=k))
    D=list(it.product(range(-1,2),repeat=k))
    classes={reduce_vec(a,H,k) for a in Lam}
    allclasses={reduce_vec(d,H,k) for d in D}
    print('index N =',N,' classes met by Lambda =',len(classes),' classes met by D =',len(allclasses))
    surj=len({((d[2]-d[0]-2*d[1])%3,(d[3]-d[0]-d[1])%3) for d in it.product(range(3),repeat=k)})
    print('(L1) index of lattice generated by L cap D =',N,' index of L =',surj)
    T=np.array([[7.0 if inL(tuple(np.subtract(u,v))) else -1.0 for v in Lam] for u in Lam])
    w=np.linalg.eigvalsh(T)
    print('rank =',int((w>1e-9).sum()),' nonzero eigenvalues =',sorted(set(np.round(w[w>1e-9],9))))
    cuts=[((0,1),(2,3)),((0,2),(1,3)),((0,3),(1,2))]
    for A,B in cuts:
        sols=analyze(H,(2,)*k,A,B)
        print('bipartition',A,B,'support patterns admitting a product vector:',len(sols))
if __name__=="__main__":
    main()


==> anc/toeplitz_tools.py <==
import numpy as np, itertools as it
from math import comb
def dicke(m,k):
    v=np.zeros(2**m)
    for pos in it.combinations(range(m),k):
        v[sum(1<<(m-1-p) for p in pos)]=1
    return v/np.linalg.norm(v)
def lift(T,grid):
    V=np.eye(1);W=np.eye(1)
    for n in grid:
        V=np.kron(V,np.diag([np.sqrt(comb(n-1,i)) for i in range(n)]))
        W=np.kron(W,np.column_stack([dicke(n-1,k) for k in range(n)]))
    return W@V@T@V@W.conj().T
def fam(n1,n2):
    p,q=n1-1,n2-1;M=p+q;N=2*M
    idx=list(it.product(range(n1),range(n2)))
    def t(a,b):
        s=a+b
        return (N-2) if (s%M==0 and (a-(s//M)*p)%2==0) else -1
    return np.array([[t(u[0]-v[0],u[1]-v[1]) for v in idx] for u in idx],dtype=complex)
def gab(n1,n2):
    p,q=n1-1,n2-1;D=p*q+p+q-1
    idx=list(it.product(range(n1),range(n2)))
    def t(a,b): return (D if (a,b)==(0,0) or (abs(a)==p and abs(b)==q) else 0)-1
    return np.array([[t(u[0]-v[0],u[1]-v[1]) for v in idx] for u in idx],dtype=complex)
def toep_basis(idx):
    diffs=sorted({tuple(np.subtract(a,b).tolist()) for a in idx for b in idx})
    zero=tuple([0]*len(idx[0])); pos=[d for d in diffs if d>zero]
    n=len(idx); Bs=[np.eye(n,dtype=complex)]
    for d in pos:
        Br=np.zeros((n,n),dtype=complex);Bi=Br.copy()
        for p,al in enumerate(idx):
            for q,be in enumerate(idx):
                k=tuple(np.subtract(al,be).tolist())
                if k==d: Br[p,q]=1;Bi[p,q]=1j
                elif k==tuple(-x for x in d): Br[p,q]=1;Bi[p,q]=-1j
        Bs+=[Br,Bi]
    return Bs
def face_dim(T,idx,tol=1e-9):
    Bs=toep_basis(idx)
    w,U=np.linalg.eigh((T+T.conj().T)/2); K=U[:,w<tol*w.max()]
    A=np.column_stack([np.r_[(B@K).ravel().real,(B@K).ravel().imag] for B in Bs])
    return len(Bs)-np.linalg.matrix_rank(A,tol=1e-7)
def ppt_face(rho,n,S,tol=1e-9):
    rho=rho/np.trace(rho); D=2**n
    def pt(H):
        ax=list(range(2*n))
        for s in S: ax[s],ax[s+n]=ax[s+n],ax[s]
        return H.reshape([2]*(2*n)).transpose(ax).reshape(D,D)
    w,U=np.linalg.eigh((rho+rho.conj().T)/2); R=U[:,w>tol*w.max()]; r=R.shape[1]
    g=pt(rho); w2,U2=np.linalg.eigh((g+g.conj().T)/2); Kg=U2[:,w2<tol*w2.max()]
    B=[]
    for i in range(r):
        E=np.zeros((r,r),dtype=complex);E[i,i]=1;B.append(E)
        for j in range(i+1,r):
            E=np.zeros((r,r),dtype=complex);E[i,j]=E[j,i]=1;B.append(E)
            E=np.zeros((r,r),dtype=complex);E[i,j]=1j;E[j,i]=-1j;B.append(E)
    A=[]
    for E in B:
        H=R@E@R.conj().T; v=(Kg.conj().T@pt(H)).ravel(); A.append(np.r_[v.real,v.imag])
    A=np.array(A).T
    return len(B)-np.linalg.matrix_rank(A,tol=1e-7)


==> anc/tstar_threshold.py <==
import itertools as it
import numpy as np
from oracle import Noise


def main():
    t = {}
    for d in it.product(range(-2, 3), repeat=2):
        if d == (0, 0):
            t[d] = 1.0
        elif abs(d[0]) == 2 and abs(d[1]) == 2:
            t[d] = 1.0
        else:
            t[d] = -1 / 6
    lam = Noise((3, 3), t).run(maxit=300)[0]
    print('T_star for m=(2,2): noise threshold by column generation lambda* = %.7f' % lam)


if __name__ == '__main__':
    main()


==> anc/upb_certificate.py <==
import numpy as np, itertools as it
from scipy.optimize import minimize
from upb_family import td_upb
def Mv(P):
    x,y,z=P[...,0],P[...,1],P[...,2]
    return np.stack([np.sin(x)*np.sin(y),np.cos(x)*np.sin(z),np.cos(y)*np.cos(z),np.cos(x)*np.sin(y)*np.cos(z),np.sin(x)*np.cos(y)*np.sin(z)],-1)
def preimage(m):
    A,B,C,D1,D2=m
    X=(B*B+D1*D1)/(1-C*C);Y=(C*C+D2*D2)/(1-B*B);Z=(C*C+D1*D1)/(1-A*A)
    best=None
    for sg in it.product([1,-1],repeat=6):
        xc,xs,yc,ys,zc,zs=sg[0]*np.sqrt(X),sg[1]*np.sqrt(1-X),sg[2]*np.sqrt(Y),sg[3]*np.sqrt(1-Y),sg[4]*np.sqrt(Z),sg[5]*np.sqrt(1-Z)
        p=np.array([np.arctan2(xs,xc),np.arctan2(ys,yc),np.arctan2(zs,zc)]);err=np.abs(Mv(p)-m).max()
        if best is None or err<best[0]: best=(err,p)
    return best
def orbit(p):
    x,y,z=p;return [np.array([x,y,z]),np.array([x+np.pi,-y,-z]),np.array([-x,y+np.pi,np.pi-z]),np.array([np.pi-x,np.pi-y,z+np.pi])]
rng=np.random.default_rng(5)
idx=list(it.product(range(2),repeat=3))
for trial in range(6):
    a,b,c=rng.uniform(0.05,np.pi-0.05,3) if trial else (np.pi/2,)*3
    s=np.sin(a)*np.sin(b)*np.sin(c);tau=2/(1+np.sqrt(1+s))
    M0=Mv(np.array([-a/2,-b/2,-c/2]));A,B,C=-tau*M0[:3];e1,e2=-M0[3],M0[4]
    dl=tau*(e1+e2);uv=tau**3*s/8;u=(-dl+np.sqrt(dl*dl+4*uv))/2;v=u+dl
    P=np.array([A,B,C,-u,-v]);Q=np.array([A,B,C,v,u]);W=(1-tau*(e1-e2)/(u+v))/2
    ep,p=preimage(P);eq,q=preimage(Q)
    h=np.array([a/2,b/2,c/2]);T=np.zeros((8,8),complex)
    for w,pt in [(W/4,p),((1-W)/4,q)]:
        for g in orbit(pt):
            th=g+h;av=np.array([np.exp(1j*np.dot(al,th)) for al in idx]);T+=w*np.outer(av,av.conj())
    td=td_upb(a,b,c);lam=1-tau
    Tt=np.array([[(1-lam)*td[tuple(int(k) for k in np.subtract(al,be))]+(lam if al==be else 0) for be in idx] for al in idx])
    err1=np.abs(T-Tt).max()
    ell=np.array([A+B*C,B+A*C,C+A*B,dl,-dl]);H=1+A*B*C
    Y=rng.uniform(-np.pi,np.pi,(400000,3));vals=Mv(Y)@ell;best=-np.inf
    for i in np.argsort(-vals)[:30]:
        r=minimize(lambda t:-(Mv(t)@ell),Y[i],method='BFGS',options={'gtol':1e-12});best=max(best,-r.fun)
    print('a,b,c/pi',np.round(np.array([a,b,c])/np.pi,3),'lambda* %.9f'%lam,'preimage err %.0e %.0e'%(ep,eq),'W %.4f'%W,'primal err %.1e'%err1,'dual: max ell.M - (1+ABC) = %.2e'%(best-H),'tau check %.1e'%(H/(-ell@M0)-tau))


==> anc/upb_family.py <==
import numpy as np, itertools as it, scipy.linalg as sl, time, sys
from oracle import Noise
e=np.array([[0,1],[-1,0]],float);F=np.kron(e,e)
def upb_real(tA,tB,tC):
    k=lambda t:np.array([np.cos(t),np.sin(t)])
    o=lambda t:np.array([-np.sin(t),np.cos(t)])
    k0,k1=np.array([1.,0]),np.array([0,1.])
    vs=[np.kron(np.kron(k0,k0),k0),np.kron(np.kron(k1,k(tB)),k(tC)),np.kron(np.kron(k(tA),k1),o(tC)),np.kron(np.kron(o(tA),o(tB)),k1)]
    G=np.array([[u@v for v in vs] for u in vs]);assert abs(G-np.eye(4)).max()<1e-12
    return (np.eye(8)-sum(np.outer(v,v) for v in vs))/4
def kraus_h(rho):
    w,V=np.linalg.eigh(rho);R=V[:,w>1e-10*w.max()];Rt,Rb=R[:4],R[4:]
    wv,C=sl.eig(Rb,Rt,homogeneous_eigvals=True)
    xs=[np.array([wv[1,i],wv[0,i]]) for i in range(4)];xs=[x/np.linalg.norm(x) for x in xs]
    us=[]
    for i in range(4):
        v=R@C[:,i];M=v.reshape(2,4);u=xs[i].conj()@M;us.append(u)
    A=np.array([np.kron(np.outer(x,x.conj()),np.outer(u,u.conj())).ravel() for x,u in zip(xs,us)]).T
    c=np.linalg.lstsq(A,rho.astype(complex).ravel(),rcond=None)[0];err=np.linalg.norm(A@c-rho.ravel())
    U=np.array([u*np.sqrt(ci.real)*np.exp(-1j*np.angle(u[np.argmax(abs(u))])) for u,ci in zip(us,c)]).T
    return xs,U,err
def td_upb(a,b,c):
    Phi=np.array([[0,0,0],[np.pi,b,c],[a,np.pi,c+np.pi],[a+np.pi,b+np.pi,np.pi]])
    t={}
    for d in it.product([-1,0,1],repeat=3):
        t[d]=(2.0 if d==(0,0,0) else 0.0)-0.25*np.sum(np.exp(1j*Phi@np.array(d)))
    return t
if __name__=="__main__":
    rng=np.random.default_rng(0)
    for trial in range(4):
        th=rng.uniform(0.2,1.3,3) if trial else np.array([np.pi/4]*3)
        rho=upb_real(*th);xs,U,err=kraus_h(rho)
        G=U.T@F@U;Gi=np.linalg.inv(G)
        print('theta',np.round(th,4),'Kraus err %.1e'%err,'imag U %.1e'%abs(U.imag).max(),'diag G^-1',np.round(np.diag(Gi).real,10),'eig G',np.round(np.linalg.eigvals(G).real,4))
    t0=time.time();N=Noise((2,2,2),td_upb(np.pi/2,np.pi/2,np.pi/2));lam=N.run(maxit=300)[0];print('Shifts lambda*',lam,'3-2sqrt2',3-2*np.sqrt(2),'time',round(time.time()-t0))


==> anc/upb_figure.py <==
import json, numpy as np, matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
plt.rcParams.update({'font.family':'serif','font.size':9,'axes.linewidth':0.6,'xtick.major.width':0.6,'ytick.major.width':0.6})
rows=json.load(open('upb_points.json'))
s=np.array([r['s'] for r in rows]);pw=np.array([r['pw'] for r in rows])
x=np.linspace(0,1,400);lam=1-2/(1+np.sqrt(1+x))
fig,ax=plt.subplots(figsize=(3.4,2.4))
ax.plot(x,lam,color='#1f4e79',lw=1.4,label=r'exact threshold $\lambda^*(s)$')
ax.scatter(s,pw,s=7,color='#c55a11',alpha=0.75,lw=0,label='projector witness')
sym=json.load(open('upb_symmetric.json'))
ax.plot([r['s'] for r in sym],[r['pw'] for r in sym],color='#c55a11',lw=1.0,ls='--',label=r'projector witness, $\theta_A=\theta_B=\theta_C$')
ax.scatter([1],[3-2*np.sqrt(2)],s=22,color='#1f4e79',zorder=3)
ax.annotate('Shifts',xy=(1,3-2*np.sqrt(2)),xytext=(0.72,0.176),fontsize=8,arrowprops=dict(arrowstyle='-',lw=0.5,color='0.4'))
ax.set_xlabel(r'$s=|\sin 2\theta_A\,\sin 2\theta_B\,\sin 2\theta_C|$')
ax.set_ylabel(r'white-noise fraction $\lambda$')
ax.set_xlim(0,1.02);ax.set_ylim(0,0.19)
ax.legend(frameon=False,fontsize=7.5,loc='upper left')
for sp in ['top','right']: ax.spines[sp].set_visible(False)
fig.tight_layout();fig.savefig('upb_threshold.pdf');print('ok')


==> anc/upb_identities.py <==
import itertools as it
import mpmath as mp
import sympy as sp

mp.mp.dps = 50


def mvec(x, y, z):
    return [mp.sin(x) * mp.sin(y), mp.cos(x) * mp.sin(z), mp.cos(y) * mp.cos(z),
            mp.cos(x) * mp.sin(y) * mp.cos(z), mp.sin(x) * mp.cos(y) * mp.sin(z)]


def klein(theta, a, b, c):
    t1, t2, t3 = theta
    g12 = lambda t: (t[0] + mp.pi, b - t[1], c - t[2])
    g13 = lambda t: (a - t[0], t[1] + mp.pi, c + mp.pi - t[2])
    return [tuple(theta), g12(theta), g13(theta), g12(g13(theta))]


def orbit_sum(d, theta, a, b, c):
    return sum(mp.exp(1j * (d[0] * g[0] + d[1] * g[1] + d[2] * g[2])) for g in klein(theta, a, b, c))


def predicted(d, theta, a, b, c):
    nz = [k for k in range(3) if d[k] != 0]
    if len(nz) == 0:
        return 4
    if d[nz[0]] < 0:
        return mp.conj(predicted(tuple(-q for q in d), theta, a, b, c))
    x, y, z = theta[0] - a / 2, theta[1] - b / 2, theta[2] - c / 2
    m = mvec(x, y, z)
    om = mp.exp(1j * (d[0] * a + d[1] * b + d[2] * c) / 2)
    if len(nz) == 1:
        return 0
    if nz == [0, 1]:
        return -4 * d[1] * om * m[0]
    if nz == [0, 2]:
        return 4j * d[2] * om * m[1]
    if nz == [1, 2]:
        return 4 * om * m[2]
    return om * (4j * d[1] * m[3] - 4 * d[2] * m[4])


def check_orbit_sums(trials=20):
    worst = 0
    for _ in range(trials):
        a, b, c = [mp.rand() * mp.pi for _ in range(3)]
        theta = [mp.rand() * 2 * mp.pi for _ in range(3)]
        for d in it.product([-1, 0, 1], repeat=3):
            worst = max(worst, abs(orbit_sum(d, theta, a, b, c) - predicted(d, theta, a, b, c)))
    return worst


def symbolic_identities():
    ha, hb, hc, tau = sp.symbols('ha hb hc tau', positive=True)
    s = sp.sin(2 * ha) * sp.sin(2 * hb) * sp.sin(2 * hc)
    a0 = sp.sin(ha) * sp.sin(hb)
    b0 = -sp.cos(ha) * sp.sin(hc)
    c0 = sp.cos(hb) * sp.cos(hc)
    e1 = sp.cos(ha) * sp.sin(hb) * sp.cos(hc)
    e2 = sp.sin(ha) * sp.cos(hb) * sp.sin(hc)
    out = {}
    out['|M0|^2-1'] = sp.simplify(sp.expand_trig(a0 ** 2 + b0 ** 2 + c0 ** 2 + e1 ** 2 + e2 ** 2 - 1))
    out['A0B0C0+s/8'] = sp.simplify(sp.expand_trig(a0 * b0 * c0 + s / 8))
    out['e1e2-s/8'] = sp.simplify(sp.expand_trig(e1 * e2 - s / 8))
    A, B, C = -tau * a0, -tau * b0, -tau * c0
    dl = tau * (e1 + e2)
    ell = [A + B * C, B + A * C, C + A * B, dl, -dl]
    m0 = [a0, b0, c0, -e1, e2]
    lm0 = sum(p * q for p, q in zip(ell, m0))
    out['l.M0+tau(1+s/4)+3tau^2 s/8'] = sp.simplify(sp.expand_trig(lm0 + tau * (1 + s / 4) + sp.Rational(3, 8) * tau ** 2 * s))
    ss, t = sp.symbols('s t', positive=True)
    tstar = 2 / (1 + sp.sqrt(1 + ss))
    out['s tau*^2-4(1-tau*)'] = sp.simplify(ss * tstar ** 2 - 4 * (1 - tstar))
    out['upper bound equals tau*'] = sp.simplify((1 + tstar ** 3 * ss / 8) / (tstar * (1 + ss / 4 + sp.Rational(3, 8) * tstar * ss)) - tstar)
    return out


def check_decomposition(trials=10):
    worst = 0
    for _ in range(trials):
        ha, hb, hc = [mp.rand() * mp.pi / 2 for _ in range(3)]
        s = mp.sin(2 * ha) * mp.sin(2 * hb) * mp.sin(2 * hc)
        tau = 2 / (1 + mp.sqrt(1 + s))
        m0 = mvec(-ha, -hb, -hc)
        a0, b0, c0, e1, e2 = m0[0], m0[1], m0[2], -m0[3], m0[4]
        A, B, C = -tau * a0, -tau * b0, -tau * c0
        dl = tau * (e1 + e2)
        prod = tau ** 3 * s / 8
        u = (-dl + mp.sqrt(dl ** 2 + 4 * prod)) / 2
        v = u + dl
        pm = [A, B, C, -u, -v]
        pp = [A, B, C, v, u]
        w = (1 - tau * (e1 - e2) / (u + v)) / 2
        target = [-tau * q for q in m0]
        comb = [w * p + (1 - w) * q for p, q in zip(pm, pp)]
        worst = max(worst, max(abs(p - q) for p, q in zip(comb, target)))
        worst = max(worst, abs(sum(q ** 2 for q in pm) - 1), abs(pm[3] * pm[4] - A * B * C))
        worst = max(worst, abs((u + v) ** 2 - tau ** 2 * (e1 - e2) ** 2 - tau ** 2 * s * (1 + tau) / 2))
        worst = max(worst, abs(A ** 2 + B ** 2 + C ** 2 + 3 * A * B * C + dl ** 2 - 1 - A * B * C))
    return worst


if __name__ == '__main__':
    print('orbit sums, largest deviation from the stated formulas:', mp.nstr(check_orbit_sums(), 5))
    for k, v in symbolic_identities().items():
        print(k, '=', v)
    print('decomposition at the threshold, largest deviation:', mp.nstr(check_decomposition(), 5))


==> anc/upb_optimal_witness.py <==
import itertools as it
import numpy as np
from scipy.optimize import minimize
from upb_family import upb_real

I2 = np.eye(2)
X = np.array([[0, 1], [1, 0]], complex)
Y = np.array([[0, -1j], [1j, 0]])
Z = np.diag([1, -1]).astype(complex)
PAULI = {'I': I2, 'X': X, 'Y': Y, 'Z': Z}


def kr(*a):
    m = np.eye(1)
    for x in a:
        m = np.kron(m, x)
    return m


def mvec(t):
    x, y, z = t
    return np.array([np.sin(x) * np.sin(y), np.cos(x) * np.sin(z), np.cos(y) * np.cos(z),
                     np.cos(x) * np.sin(y) * np.cos(z), np.sin(x) * np.cos(y) * np.sin(z)])


def witness(tA, tB, tC):
    a, b, c = 2 * tA, 2 * tB, 2 * tC
    s = np.sin(a) * np.sin(b) * np.sin(c)
    tau = 2 / (1 + np.sqrt(1 + s))
    m0 = mvec(np.array([-a / 2, -b / 2, -c / 2]))
    A, B, C = -tau * m0[:3]
    e1, e2 = -m0[3], m0[4]
    dl = tau * (e1 + e2)
    ell = np.array([A + B * C, B + A * C, C + A * B, dl, -dl])
    h = 1 + A * B * C
    grid = np.linspace(0, 2 * np.pi, 8, endpoint=False)
    pts = np.array(list(it.product(grid, grid, grid)))
    D = list(it.product([-1, 0, 1], repeat=3))
    rows = np.array([[np.exp(1j * np.dot(d, th)) for d in D] for th in pts])
    qv = np.array([h - ell @ mvec(th - np.array([a / 2, b / 2, c / 2])) for th in pts])
    qd = np.linalg.lstsq(rows, qv.astype(complex), rcond=None)[0]
    G = {0: I2, 1: np.array([[0, 1], [0, 0]]), -1: np.array([[0, 0], [1, 0]])}
    wq = sum(2.0 ** (sum(abs(x) for x in d) - 3) * qd[i] * kr(*[G[x] for x in d]) for i, d in enumerate(D))
    up = np.diag([1, 1j]) @ (np.cos(np.pi / 4) * I2 - 1j * np.sin(np.pi / 4) * X)
    u3 = kr(up, up, up)
    w = u3.conj().T @ wq @ u3
    coef = {k: np.trace(w @ kr(*[PAULI[ch] for ch in k])).real / 8
            for k in (''.join(p) for p in it.product('IXYZ', repeat=3))}
    return w, coef, 1 - tau


def shifts_closed_form():
    two = {'IXX': 1, 'IXZ': 1, 'IZX': 1, 'IZZ': 1, 'XIX': -1, 'XIZ': 1, 'XXI': 1, 'XZI': -1,
           'ZIX': -1, 'ZIZ': 1, 'ZXI': -1, 'ZZI': 1}
    three = {'XXZ': -1, 'XZX': 1, 'ZXX': -1, 'ZZZ': 1}
    w = (4 * np.sqrt(2) - 2) * np.eye(8)
    w = w + sum(v * kr(*[PAULI[ch] for ch in k]) for k, v in two.items())
    w = w + np.sqrt(2) * sum(v * kr(*[PAULI[ch] for ch in k]) for k, v in three.items())
    return w


def closed_form(tA, tB, tC):
    a, b, c = 2 * tA, 2 * tB, 2 * tC
    s = np.sin(a) * np.sin(b) * np.sin(c)
    tau = 2 / (1 + np.sqrt(1 + s))
    m0 = mvec(np.array([-a / 2, -b / 2, -c / 2]))
    A, B, C = -tau * m0[:3]
    e1, e2 = -m0[3], m0[4]
    dl = tau * (e1 + e2)
    ell = [A + B * C, B + A * C, C + A * B, dl, -dl]
    R = [np.cos(t) * Z + np.sin(t) * X for t in (tA, tB, tC)]
    Rp = [np.cos(t) * X - np.sin(t) * Z for t in (tA, tB, tC)]
    w = ((1 + A * B * C) * kr(I2, I2, I2) - ell[0] * kr(Rp[0], Rp[1], I2) - ell[1] * kr(R[0], I2, Rp[2])
         - ell[2] * kr(I2, R[1], R[2]) - ell[3] * kr(R[0], Rp[1], R[2]) - ell[4] * kr(Rp[0], R[1], Rp[2])) / 8
    return w, tau * (e1 ** 2 - e2 ** 2) / 8


def bloch(x):
    th, ph = x
    return np.array([np.cos(th / 2), np.exp(1j * ph) * np.sin(th / 2)])


def product_minimum(w, starts=300, seed=0):
    rng = np.random.default_rng(seed)

    def f(x):
        v = np.kron(np.kron(bloch(x[:2]), bloch(x[2:4])), bloch(x[4:]))
        return np.real(np.conj(v) @ w @ v)

    return min(minimize(f, rng.uniform(0, 2 * np.pi, 6), method='BFGS').fun for _ in range(starts))


def noisy_value(w, rho, lam):
    return np.trace(w @ ((1 - lam) * rho + lam * np.eye(8) / 8)).real


if __name__ == '__main__':
    ws = shifts_closed_form()
    rho = upb_real(np.pi / 4, np.pi / 4, np.pi / 4)
    ls = 3 - 2 * np.sqrt(2)
    print('W_S: min over product states', product_minimum(ws))
    print('W_S: Tr at lambda*-0.01, lambda*, lambda*+0.01',
          noisy_value(ws, rho, ls - 0.01), noisy_value(ws, rho, ls), noisy_value(ws, rho, ls + 0.01))
    print('W_S: Tr(W rho_UPB)', np.trace(ws @ rho).real, '3*sqrt2-5', 3 * np.sqrt(2) - 5)
    w, coef, lam = witness(np.pi / 4, np.pi / 4, np.pi / 4)
    ratio = [coef[k] / v for k, v in {'III': 4 * np.sqrt(2) - 2, 'IXX': 1, 'ZZZ': np.sqrt(2), 'XXZ': -np.sqrt(2)}.items()]
    print('general witness at pi/4 proportional to W_S', np.allclose(ratio, ratio[0]), np.allclose(w, ratio[0] * ws))
    rng = np.random.default_rng(3)
    for _ in range(5):
        th = rng.uniform(0.1, 1.4, 3)
        rho = upb_real(*th)
        w, coef, lam = witness(*th)
        nz = {k for k, v in coef.items() if abs(v) > 1e-9}
        print(np.round(th, 3), 'lambda*', round(lam, 6),
              'Tr at threshold %.1e' % noisy_value(w, rho, lam),
              'below %.2e above %.2e' % (noisy_value(w, rho, lam - 0.01), noisy_value(w, rho, lam + 0.01)),
              'Y strings', sum('Y' in k for k in nz),
              'one-body', sum(k.count('I') == 2 for k in nz),
              'two-body', sum(k.count('I') == 1 for k in nz),
              'three-body', sum('I' not in k for k in nz),
              'product minimum %.1e' % product_minimum(w, starts=60, seed=1))
        wc, xxx = closed_form(*th)
        print('    closed form: deviation %.1e, XXX coefficient %.6f, formula %.6f, projector XXX coefficient %.1e'
              % (np.abs(wc - w).max(), coef['XXX'], xxx, np.trace((np.eye(8) - 4 * rho) @ kr(X, X, X)).real / 8))


==> anc/upb_points.json <==
[{"theta": [0.7853981633974483, 0.7853981633974483, 0.7853981633974483], "s": 1.0, "lam": 0.17157287525380982, "pw": 0.1628826929161134}, {"theta": [1.2952984119641469, 0.09910227619499451, 1.2868796369088997], "s": 0.055442021533356096, "lam": 0.013489096005841139, "pw": 0.00011281679668910644}, {"theta": [0.6181179086169919, 1.1096366361288215, 1.1754319333976155], "s": 0.53515022791067, "lam": 0.1067487877677954, "pw": 0.03701204896681355}, {"theta": [0.44681011727160147, 0.3709937090552493, 1.1624471609876126], "s": 0.38386657351759806, "lam": 0.08104223481167572, "pw": 0.020153515722278206}, {"theta": [1.3974680900004752, 0.07143010717971615, 0.5015677785166603], "s": 0.040785848407962, "lam": 0.009993680099017133, "pw": 0.00022417180255159696}, {"theta": [1.012376766119148, 0.24910037617537106, 0.34088846779575743], "s": 0.2706274679549238, "lam": 0.05980625374799464, "pw": 0.019582572113758936}, {"theta": [0.9159335334821346, 1.409552255700514, 1.0537508314857624], "s": 0.2631373884998047, "lam": 0.05833335362726877, "pw": 0.00827202309346679}, {"theta": [0.6062827987162461, 1.0879247861768666, 1.3865464002342092], "s": 0.2774603445769739, "lam": 0.06114213847860317, "pw": 0.010097760956071612}, {"theta": [1.2855245899425976, 1.0665107654701507, 1.1066010549929806], "s": 0.36586336021446897, "lam": 0.07778920462297956, "pw": 0.01821764012717683}, {"theta": [0.29894095662128206, 0.9266597216122077, 1.363462352033865], "s": 0.2177910242983917, "lam": 0.04921984101813781, "pw": 0.018038365998325256}, {"theta": [0.32018616142156237, 0.47669223020348617, 0.2614149914585369], "s": 0.2432677664870049, "lam": 0.05438209679059214, "pw": 0.008140444162495422}, {"theta": [0.13955366639157796, 1.2050354104920646, 0.2854434346249896], "s": 0.09944759280443206, "lam": 0.023697528868073414, "pw": 0.0003866702759646931}, {"theta": [1.2480174794076897, 0.8561815065295771, 0.05937362866184445], "s": 0.07056275828630447, "lam": 0.0170444622968976, "pw": 0.0005609714445968915}, {"theta": [0.4122671186095404, 0.6798996238483437, 0.4970741754945982], "s": 0.6018524166711939, "lam": 0.1172484254396382, "pw": 0.03248688633482384}, {"theta": [1.0868178384587905, 0.13076542180138936, 0.6491297004367441], "s": 0.20512212615587613, "lam": 0.04661142736948698, "pw": 0.003928537771952436}, {"theta": [0.2576475474600614, 1.2493027509716828, 0.1244973241878556], "s": 0.07281316845202418, "lam": 0.017569273845930766, "pw": 0.00019807724548036385}, {"theta": [0.5530696052144333, 0.024032678307479984, 1.381728802318127], "s": 0.015857616457345097, "lam": 0.003933279229663689, "pw": 2.702503769983587e-05}, {"theta": [1.365161197926009, 0.21072716306707584, 0.7685063974202232], "s": 0.16344940156105048, "lam": 0.03782924296134005, "pw": 0.0017700772367261672}, {"theta": [0.5574604555550076, 0.5179223782353494, 0.8325187643025586], "s": 0.7690090772116319, "lam": 0.1416460075215057, "pw": 0.07522131954972947}, {"theta": [0.3014735294697818, 1.0295335360322058, 0.4875968747541816], "s": 0.41457359395747356, "lam": 0.08649039512417922, "pw": 0.009299575784664676}, {"theta": [1.1677190999066849, 0.05643312220794765, 1.4489448646611731], "s": 0.019611450686749812, "lam": 0.004855367851109849, "pw": 1.4417479043084713e-05}, {"theta": [1.118098317845253, 1.1154042537674647, 0.5571161641809739], "s": 0.5578028567905914, "lam": 0.11036766654247698, "pw": 0.049375397712286426}, {"theta": [0.7371045723802757, 0.449952027477481, 0.6680268134915245], "s": 0.7582349307033667, "lam": 0.1401490473485435, "pw": 0.07608894998880338}, {"theta": [0.8574137751645109, 1.2780094184705855, 1.0051937262982031], "s": 0.4949536103380339, "lam": 0.10018655840893054, "pw": 0.028105873866229873}, {"theta": [1.056353896868342, 0.4386018405802399, 0.7726131622430555], "s": 0.6585664349730697, "lam": 0.1258181222163911, "pw": 0.03544877696535042}, {"theta": [0.5588644753705935, 0.38059504969872815, 0.7018785259939505], "s": 0.6115581838646825, "lam": 0.1187376013484186, "pw": 0.046004619679350295}, {"theta": [0.7051936815043217, 0.7220824239480446, 0.37842952478336017], "s": 0.6723989116771004, "lam": 0.1278610748721941, "pw": 0.04563176121249887}, {"theta": [0.9180752671688281, 0.40116185328124804, 0.9838707687826749], "s": 0.6398625879294453, "lam": 0.12302672087564381, "pw": 0.028383784340651395}, {"theta": [0.4713029251951861, 0.4636781619980635, 0.459709566356942], "s": 0.5147678140916037, "lam": 0.10344418007426481, "pw": 0.037034408305840726}, {"theta": [0.7135529806434869, 1.109854661808162, 1.2654593922605681], "s": 0.4521587142065245, "lam": 0.09299334347313526, "pw": 0.02402788707018173}, {"theta": [0.42126124100007795, 0.4865134648331686, 0.22637607345672717], "s": 0.26986087455608937, "lam": 0.05965591683168425, "pw": 0.010396432232744768}, {"theta": [0.68957987883854, 1.1763740714780173, 0.8060522435580031], "s": 0.6959563684904532, "lam": 0.13129928936098545, "pw": 0.04358195885091626}, {"theta": [0.6819434269729511, 1.398537769245805, 0.3396926155755239], "s": 0.20768215182032973, "lam": 0.04714077018977003, "pw": 0.0024323521145665273}, {"theta": [0.8424763424938165, 1.3072079761260145, 0.8319714879858653], "s": 0.4976541084610734, "lam": 0.10063320431802403, "pw": 0.02503940580811394}, {"theta": [1.4109916714154191, 1.1614057436630412, 1.3306814871985972], "s": 0.10600725533052996, "lam": 0.025183789687672098, "pw": 0.0020663505938169385}, {"theta": [0.5631145354062098, 1.344498907028086, 1.2968487866651603], "s": 0.20564465691131587, "lam": 0.046719565756814796, "pw": 0.005634039054613211}, {"theta": [0.24117884389989677, 1.1328156161060254, 1.1712206896062536], "s": 0.255401442221797, "lam": 0.05680263839627253, "pw": 0.01261094862436085}, {"theta": [1.5037588481716928, 0.25904317426544266, 0.37189588387338324], "s": 0.04482131851145885, "lam": 0.010961031931750465, "pw": 0.0003569750552342515}, {"theta": [0.2122753445581555, 0.03590588111677441, 0.7498645691116108], "s": 0.0294800641930983, "lam": 0.007263342953687357, "pw": 0.00010506666658657936}, {"theta": [0.11866387100077719, 1.3657422471882097, 0.8673251916647532], "s": 0.09248326731693919, "lam": 0.022109729213658613, "pw": 0.0006481283616974243}, {"theta": [1.2308810469903184, 0.9103857218427257, 0.2609895846409677], "s": 0.3037060229405064, "lam": 0.06620576259602351, "pw": 0.010793085407936734}, {"theta": [1.2573512460086704, 0.5443433617983031, 0.4541705885522225], "s": 0.40982618726360687, "lam": 0.08565619325491991, "pw": 0.019529967065381765}, {"theta": [0.5983035904958407, 0.3396990176018592, 0.20796347334644982], "s": 0.23630061349479323, "lam": 0.052981229448576084, "pw": 0.01595221990562784}, {"theta": [1.2761272826281869, 0.9360779290993634, 0.7388986192871964], "s": 0.5284690435073156, "lam": 0.10567067941571995, "pw": 0.0341735826356256}, {"theta": [0.24706285544031065, 0.7311251618662975, 0.3748089900345895], "s": 0.32124105196229175, "lam": 0.069530497134914, "pw": 0.0075122760986528645}, {"theta": [0.48737025007802764, 0.8191583851556781, 0.2097394978918189], "s": 0.3362829551951216, "lam": 0.07234634341125601, "pw": 0.0076960247168705595}, {"theta": [0.05345266006126902, 1.115526303448633, 0.08646337994721631], "s": 0.014501192651772162, "lam": 0.003599248429750901, "pw": 8.211858483966491e-06}, {"theta": [1.4804786640216105, 0.4825194371980829, 0.5110206112860769], "s": 0.12600436382155517, "lam": 0.02966014912453596, "pw": 0.0015831132908328616}, {"theta": [1.1740046471691499, 1.1919346835705502, 1.1608750313058487], "s": 0.35816082088579826, "lam": 0.07638378622087605, "pw": 0.021320326003838885}, {"theta": [1.0524088233342102, 0.9681355531620065, 0.9636303475366341], "s": 0.7533800598147505, "lam": 0.1394712999115052, "pw": 0.07169161194201536}, {"theta": [0.467861782395018, 0.9208314894615491, 1.5043827833752133], "s": 0.10272817891366487, "lam": 0.024441948956980708, "pw": 0.0018698816100041304}, {"theta": [0.5562802685866359, 0.9246326413414496, 1.2312919598897807], "s": 0.5415344913521445, "lam": 0.10777437557400427, "pw": 0.04515983974196247}, {"theta": [1.497171966452497, 0.8418439703806568, 1.0651094336255358], "s": 0.12356030686105653, "lam": 0.029117389238248137, "pw": 0.0012036974692761666}, {"theta": [0.23522878673874614, 1.550161514368766, 0.05135665958635771], "s": 0.001917565690316281, "lam": 0.0004789323404281731, "pw": 1.2186123448853865e-07}, {"theta": [1.2494942065029826, 1.1464624792210616, 0.38567381576018483], "s": 0.31348797516047694, "lam": 0.06806613388230909, "pw": 0.016977475769318972}, {"theta": [0.34123736321160253, 0.5829933622801554, 0.4143234111623239], "s": 0.42727800649701314, "lam": 0.08870849155441118, "pw": 0.018310764155667052}, {"theta": [0.10228295062043377, 0.21741702973224805, 1.2330290377739068], "s": 0.05351169248205751, "lam": 0.013031525476268735, "pw": 0.0008529416033915699}, {"theta": [1.361756901064618, 0.5456070417045279, 0.4565786446526503], "s": 0.2850782902041389, "lam": 0.06262285646158794, "pw": 0.008863204776061671}, {"theta": [0.8800679402666534, 1.1794375405176833, 0.2424418857584357], "s": 0.3228274032212909, "lam": 0.06982902368614619, "pw": 0.008131056251160838}, {"theta": [0.836378576133043, 1.4808594099454486, 1.213692457991025], "s": 0.11657785304855803, "lam": 0.027560148795048978, "pw": 0.0015638893464189616}, {"theta": [0.9209285528440231, 0.49002632856754597, 0.549280503741515], "s": 0.7126228830839472, "lam": 0.13370117483417743, "pw": 0.07473825905299007}, {"theta": [0.7198785731490128, 0.289680945953522, 1.3876309453409552], "s": 0.19442531344775243, "lam": 0.04438710489223907, "pw": 0.0028192626922039004}, {"theta": [0.6283172928817989, 0.7092165125578253, 0.44372325579044264], "s": 0.7289636982680807, "lam": 0.13603203362842065, "pw": 0.053622633706988}, {"theta": [1.1622497715223972, 1.4045623292990463, 0.4814871755310345], "s": 0.195356982931748, "lam": 0.04458164685665922, "pw": 0.007615478343018907}, {"theta": [1.205490679287511, 1.2998247886792258, 1.0162920710864747], "s": 0.30815414678161374, "lam": 0.06705350713077396, "pw": 0.0238611300144665}, {"theta": [1.329563886197589, 0.8867152334006774, 0.3065748857650295], "s": 0.26152385635638964, "lam": 0.0580148808437837, "pw": 0.008235678842454436}, {"theta": [1.2558354291668512, 0.6622274281098294, 1.1703153675037787], "s": 0.4102066525739234, "lam": 0.0857231555357788, "pw": 0.009907537355506342}, {"theta": [1.3452510718677797, 1.3598672287719684, 0.7171036105047428], "s": 0.17683887420918354, "lam": 0.04068550952158567, "pw": 0.019494878323348896}, {"theta": [0.9167035828848089, 0.9527962455728113, 0.37888333511039685], "s": 0.6268846787470729, "lam": 0.12106993408729394, "pw": 0.03740641962364644}, {"theta": [1.1187160848987137, 0.4005048114675199, 1.1196248319370505], "s": 0.44287337907592933, "lam": 0.09140330334545, "pw": 0.01012755048540317}, {"theta": [1.0890463469621852, 0.31721373314653384, 0.2695163021216885], "s": 0.2498440661155755, "lam": 0.055696998084854066, "pw": 0.017057828818649885}, {"theta": [0.18219987126243467, 0.315850638332804, 0.32559960322257486], "s": 0.12756474701445927, "lam": 0.03000604370052362, "pw": 0.0031050514782469387}, {"theta": [0.5427217091369453, 1.478870215336958, 0.9717633994812517], "s": 0.150601405207445, "lam": 0.0350568196990807, "pw": 0.0019518546521797857}, {"theta": [1.1718114378080249, 1.1528561399397366, 0.8326616759167045], "s": 0.5287755386697897, "lam": 0.10572024547678172, "pw": 0.06531537965078942}, {"theta": [1.4354637355003732, 1.224244551250351, 1.2929454674553087], "s": 0.09012046717880091, "lam": 0.021568707033429724, "pw": 0.002043621189680556}, {"theta": [0.4804496801521331, 0.6370878061144191, 0.4350717140495873], "s": 0.5992377209784621, "lam": 0.11684561346393552, "pw": 0.03606903964086433}, {"theta": [1.5355901055837275, 0.5150814531848219, 0.6296196419735688], "s": 0.057416560974917416, "lam": 0.013956275439193866, "pw": 0.0002695834034551939}, {"theta": [0.5202660870640907, 0.2893412196264143, 0.2387355488206187], "s": 0.2168151113880886, "lam": 0.04901989937261797, "pw": 0.015405913157476305}, {"theta": [0.4692513610713598, 1.2917171972279673, 1.3163461228324476], "s": 0.20815612170860998, "lam": 0.04723864810454259, "pw": 0.00703596868070194}, {"theta": [0.12925171688560727, 0.08029287343570878, 1.0135441587793965], "s": 0.03669315154218196, "lam": 0.00900875260551004, "pw": 0.00020015922620302953}, {"theta": [0.4818114264660469, 0.8469677724489302, 0.9516595454181196], "s": 0.7703986335655567, "lam": 0.14183836160537633, "pw": 0.0815583861394412}, {"theta": [0.8898206787884199, 1.1470595541905477, 1.2638816668741546], "s": 0.42239508582714813, "lam": 0.08785841724373378, "pw": 0.02008979449023942}, {"theta": [0.9575297223913631, 1.2431731372290458, 1.1953459940797113], "s": 0.39136609467081235, "lam": 0.08238436793007131, "pw": 0.019458207414811513}, {"theta": [0.8837574584082082, 0.327841075779377, 0.6765551658655429], "s": 0.5838294133143986, "lam": 0.11445761356076978, "pw": 0.035732665374401194}, {"theta": [0.18719301865396046, 0.7259079382437295, 1.3166987496496074], "s": 0.17669257487521198, "lam": 0.040654480119362346, "pw": 0.016519267948683754}, {"theta": [1.1854092149215048, 1.2966055351957562, 0.4631477495558691], "s": 0.29033374858157945, "lam": 0.06363910538922435, "pw": 0.01696133249718307}, {"theta": [0.623565456500933, 1.5503761556192197, 0.020447289556540408], "s": 0.001582546536200844, "lam": 0.00039532388665697304, "pw": 1.1881738071798282e-07}, {"theta": [0.852216448077851, 1.244964620146684, 1.036079424101268], "s": 0.527123567219788, "lam": 0.10545296660292103, "pw": 0.032546562604617836}, {"theta": [1.2695895906501953, 0.3328063000197731, 0.19754210671347805], "s": 0.1346788959032785, "lam": 0.031576923529782364, "pw": 0.004817227586591012}, {"theta": [0.4465375974282317, 0.8354858308040368, 1.4683375699850223], "s": 0.15772194513924456, "lam": 0.03659720643168396, "pw": 0.004705124406060052}, {"theta": [0.2369446268887471, 0.36704836842785604, 1.5414388474412608], "s": 0.017939837196401704, "lam": 0.0044451750615615016, "pw": 0.00018247802725594427}, {"theta": [0.11885333717203492, 1.2030768618129262, 1.2751789573652808], "s": 0.08805747918280137, "lam": 0.02109536420969682, "pw": 0.002684432888989695}, {"theta": [1.0534720307828045, 1.3161951458607275, 1.1884216370790475], "s": 0.29015196707359286, "lam": 0.0636040256153847, "pw": 0.012842960425589203}, {"theta": [0.9800036161799316, 0.6253056556270151, 1.373999099189747], "s": 0.33679396189327787, "lam": 0.07244142645557339, "pw": 0.006944671846340601}, {"theta": [0.11621502423348172, 0.7995146338674753, 1.3363214022698073], "s": 0.10406193159517363, "lam": 0.02474395913815286, "pw": 0.006543747289324809}, {"theta": [0.2913862505532301, 0.6344234399657421, 0.4313057780397946], "s": 0.3990967828900838, "lam": 0.0837600101717757, "pw": 0.014060298759725058}, {"theta": [1.2820185092186205, 0.6821909626285383, 0.11990551805035311], "s": 0.12692727446320415, "lam": 0.029864792078583835, "pw": 0.0019838426136123337}, {"theta": [0.33184364897444646, 1.1769933278733686, 0.47455195262817856], "s": 0.35487417205441646, "lam": 0.07578157774860883, "pw": 0.006115862621559498}, {"theta": [0.788699218681389, 0.6474050618572262, 0.3776965980558929], "s": 0.6596163312359148, "lam": 0.12597381822938947, "pw": 0.054132836449301065}, {"theta": [0.6347338859949658, 0.8804008816420611, 1.3011127944952454], "s": 0.48162550644882546, "lam": 0.09796969285649071, "pw": 0.028474835611228013}, {"theta": [1.337756485674087, 1.450810083885353, 0.33437974271644316], "s": 0.06622273752479317, "lam": 0.016029189703449354, "pw": 0.0022365069451629515}, {"theta": [0.6811384662304729, 0.5267734977758003, 1.3137143722959652], "s": 0.4182104901882823, "lam": 0.08712748766024592, "pw": 0.015841229376813756}, {"theta": [0.35334319767233746, 0.3145348679431985, 1.0134853645669022], "s": 0.3429864711784764, "lam": 0.07359068202114993, "pw": 0.015172376981607734}, {"theta": [0.5828378451992379, 0.15542964609208862, 0.27247615668746805], "s": 0.14572499136280592, "lam": 0.03399629807141291, "pw": 0.009334682048375271}, {"theta": [1.030986106677573, 0.20346675369810524, 0.2605766717181186], "s": 0.1737622360473455, "lam": 0.04003213867585165, "pw": 0.012473438482414657}, {"theta": [0.02120789160934191, 1.545323586329784, 0.4555376614051827], "s": 0.0017062076192792298, "lam": 0.00042618839935004704, "pw": 1.1290553228762945e-07}, {"theta": [1.2654130863408641, 0.45174404278801994, 0.47651335168307835], "s": 0.36721494774446845, "lam": 0.07803496836418078, "pw": 0.015985276881099242}, {"theta": [0.6086917221651135, 1.3429757181993205, 1.0351550367891225], "s": 0.3623995887912966, "lam": 0.07715822017360718, "pw": 0.012880708322811435}, {"theta": [0.7982110711428391, 1.2231883210199834, 1.3694861632152922], "s": 0.2509051336826772, "lam": 0.055908487409623175, "pw": 0.007114950614196365}, {"theta": [0.15685964694034915, 0.8049190850228392, 0.2299947668260281], "s": 0.13689443955000974, "lam": 0.03206409709636804, "pw": 0.0011520800941885454}, {"theta": [1.2965996241219926, 1.492387646231092, 0.980652775425905], "s": 0.07528744083540109, "lam": 0.018145011408743694, "pw": 0.0025341427403188085}, {"theta": [0.3894272495457421, 1.224740330015887, 0.22088027058393198], "s": 0.19165733862294504, "lam": 0.04380820764180582, "pw": 0.0015460565179943014}, {"theta": [1.3337692673773223, 1.2566986600918306, 1.176091144143695], "s": 0.19045989571941851, "lam": 0.04355734718078441, "pw": 0.009584552957527132}, {"theta": [0.09481243377506786, 0.31557810699222527, 0.22933170703773395], "s": 0.04924452716505902, "lam": 0.01201702331217036, "pw": 0.0005634489831982535}, {"theta": [0.1561588880566317, 0.07817968337508477, 0.7802119793256314], "s": 0.0478456790820375, "lam": 0.011683548902224783, "pw": 0.0002784330694461873}, {"theta": [1.1935301112228605, 1.0927159182122859, 0.920075646499665], "s": 0.5394140769813711, "lam": 0.10743424281639169, "pw": 0.05009082937231452}, {"theta": [1.2450252589040431, 0.728663587761268, 0.2903194644036791], "s": 0.33051385919248477, "lam": 0.0712702665985141, "pw": 0.012713562230702196}, {"theta": [0.8477626069860421, 0.5293561138423817, 0.4404439686387166], "s": 0.6671421029884296, "lam": 0.12708680805101114, "pw": 0.08102324810581997}, {"theta": [0.43360071854666227, 1.3610705516507746, 0.3189827329385639], "s": 0.18494839292308854, "lam": 0.04239937118975279, "pw": 0.0014611029854901618}, {"theta": [0.3960391875004452, 0.8090561160906194, 1.2618112174668823], "s": 0.41195097254723656, "lam": 0.0860299166091526, "pw": 0.04356901453113486}, {"theta": [0.6489155008557598, 0.39344005099758267, 1.1415868782948408], "s": 0.5160952593164887, "lam": 0.10366081984268405, "pw": 0.02441813801077049}, {"theta": [1.4441505012226572, 1.1100723512880668, 0.2020296851197457], "s": 0.07846999409739819, "lam": 0.018883596095043198, "pw": 0.001143739352474684}, {"theta": [0.37127645106525214, 0.21071688955861473, 1.1999351487300791], "s": 0.18686004875207018, "lam": 0.042801635323775344, "pw": 0.005361839159574603}, {"theta": [0.9230295254791552, 0.9031347228648363, 0.5053538337235108], "s": 0.7928145253743712, "lam": 0.1449191972338877, "pw": 0.0709056949667661}, {"theta": [0.9832377084073036, 0.7713941415987308, 0.05632256959154103], "s": 0.10368125790660646, "lam": 0.02465779843065441, "pw": 0.0010457748827046394}, {"theta": [0.9175332829213076, 1.1402047359732104, 0.81206451991027], "s": 0.7312362768798166, "lam": 0.136354330867676, "pw": 0.07031234604901918}, {"theta": [0.7358478509818934, 0.08920460304246726, 0.5435927661907561], "s": 0.15634209877011823, "lam": 0.03629945896306874, "pw": 0.0033802442029521773}, {"theta": [0.12794600766882547, 0.23248109666212577, 0.5532658609972939], "s": 0.10147815507561765, "lam": 0.024158562188186683, "pw": 0.0014224977497534893}, {"theta": [0.3024510363807864, 1.3877585741259633, 1.0117561474959864], "s": 0.18305537243844483, "lam": 0.042000374840334476, "pw": 0.0034192656990700166}, {"theta": [1.097577008846229, 0.568676923989852, 0.5178422104127631], "s": 0.6333827719596008, "lam": 0.12205176742570689, "pw": 0.04933783738047868}, {"theta": [0.43936328963792115, 0.6952919900970214, 1.4520844046223391], "s": 0.17815386124219798, "lam": 0.04096423554298634, "pw": 0.006000850239863025}, {"theta": [0.54572928599281, 1.5483301059433179, 0.5829870714835971], "s": 0.03663377024792037, "lam": 0.008994433473764607, "pw": 7.375701986682309e-05}, {"theta": [1.1487051014862908, 0.6267476289813085, 1.2897148917959624], "s": 0.37850493027326415, "lam": 0.08007805371328214, "pw": 0.008005627262121312}, {"theta": [1.0301051081519565, 0.15024633177025484, 1.1904603748588665], "s": 0.18010380944575657, "lam": 0.04137696470435126, "pw": 0.0015498536871105502}, {"theta": [1.1539477053938982, 0.8505362613982305, 0.7918456627554985], "s": 0.7340861711469444, "lam": 0.13675786492564768, "pw": 0.0600167391333063}, {"theta": [1.3899809856746934, 1.4655547465312448, 1.3686985940910843], "s": 0.029071304532563416, "lam": 0.007164064791155167, "pw": 0.0006542224811054075}, {"theta": [1.4937363894744344, 0.2849766534424995, 1.1143141891984107], "s": 0.06554747945091723, "lam": 0.01587085033321778, "pw": 0.00017839011384252078}, {"theta": [0.9290465963193115, 0.5632028350825079, 1.4589864119191274], "s": 0.1920153433140886, "lam": 0.043883158462953875, "pw": 0.0022182169335275277}, {"theta": [0.04628895037465396, 0.5949716508349298, 0.3970384376444756], "s": 0.06120954305092671, "lam": 0.014851241979911056, "pw": 0.00033103583109009613}, {"theta": [0.6736476030989608, 0.16229039290973984, 0.4113377062481693], "s": 0.22793803847005437, "lam": 0.051289048594090336, "pw": 0.011561476206977707}, {"theta": [0.769752976583862, 0.8547231883096141, 0.06704988956220267], "s": 0.13235036976742642, "lam": 0.031063863833020955, "pw": 0.0013341772744783834}, {"theta": [1.155758562939454, 0.7967564257131351, 1.113071455227132], "s": 0.5849485639336808, "lam": 0.11463188686970349, "pw": 0.026403774549079224}, {"theta": [0.10849337571773612, 1.3638024335846075, 0.6586028933506243], "s": 0.08383276284126336, "lam": 0.020123186417923544, "pw": 0.000362597606334861}, {"theta": [0.26700492242421886, 1.5019616021890456, 0.5724066969496878], "s": 0.06360871605088833, "lam": 0.015415672486617238, "pw": 0.00018757187648859157}, {"theta": [1.3809715078250253, 0.4579388118943901, 1.29582401399298], "s": 0.15361331494294012, "lam": 0.03570956713905937, "pw": 0.0010011383955178107}, {"theta": [0.3117931036901883, 1.3949737839262417, 1.2861597681284203], "s": 0.10841704994377852, "lam": 0.025727550423378376, "pw": 0.0025294562348970226}, {"theta": [1.325833919009077, 1.42969001562961, 0.20369932694724094], "s": 0.05192179070090801, "lam": 0.012654016558544479, "pw": 0.0011456407677837622}, {"theta": [0.03393398848905286, 0.18219417951568928, 0.7009582170898964], "s": 0.023824258880390345, "lam": 0.00588615444510987, "pw": 6.977619694864841e-05}, {"theta": [0.8696233926821396, 1.2544058140397836, 0.3986357001392174], "s": 0.41712229251860794, "lam": 0.08693704175431949, "pw": 0.014243908528540026}, {"theta": [1.150236437067382, 0.9472932956552371, 0.11188388292550301], "s": 0.15681070077966727, "lam": 0.03640061588620558, "pw": 0.002617608911847429}, {"theta": [1.098094816032428, 1.0518384516409598, 0.29250619588701765], "s": 0.3856205209119353, "lam": 0.08135680266182321, "pw": 0.01685778528410352}, {"theta": [0.8619805194781346, 0.0347064273731985, 1.1428578164394123], "s": 0.05176162668542704, "lam": 0.012615955117025957, "pw": 0.00015593602734350747}, {"theta": [1.0213016485439692, 1.1584081707235458, 0.8162148932168176], "s": 0.652920018616312, "lam": 0.12497897751187692, "pw": 0.0706137561976443}, {"theta": [0.5223696946586998, 0.6347562349799226, 0.7271671463108801], "s": 0.8202459207368753, "lam": 0.14863362631554655, "pw": 0.08231961263655567}, {"theta": [0.8541574221558098, 1.294179102942568, 0.19562319723101163], "s": 0.19848083921579107, "lam": 0.04523281005580315, "pw": 0.0028791922274955016}, {"theta": [0.3696724351884204, 1.3461317600144642, 0.025151566914697346], "s": 0.014716231759571636, "lam": 0.003652233457147269, "pw": 8.134121765085769e-06}, {"theta": [0.4842173751367495, 0.8868425362897479, 1.3773911242437378], "s": 0.304466919931404, "lam": 0.06635098964609099, "pw": 0.016040180085266826}, {"theta": [0.5011961630246109, 1.1340340411516292, 0.20339591100884694], "s": 0.25562257771819447, "lam": 0.05684652914389077, "pw": 0.0031657475189198173}, {"theta": [0.5778767685441446, 0.7136725985185122, 0.5744854443845288], "s": 0.8263088013897317, "lam": 0.1494464773237889, "pw": 0.07136275013064268}, {"theta": [1.3479718650390964, 1.153909655710553, 0.5089539342683344], "s": 0.2716222963783552, "lam": 0.06000121070808262, "pw": 0.015625289138326868}]

==> anc/upb_projector_witness.py <==
import numpy as np, itertools as it, json
from scipy.optimize import minimize
def kets(t): return np.array([np.cos(t),np.sin(t)]),np.array([-np.sin(t),np.cos(t)])
def upb(tA,tB,tC):
    k0,k1=np.array([1.,0]),np.array([0,1.]);A,Ap=kets(tA);B,Bp=kets(tB);C,Cp=kets(tC)
    vs=[np.kron(np.kron(k0,k0),k0),np.kron(np.kron(k1,B),C),np.kron(np.kron(A,k1),Cp),np.kron(np.kron(Ap,Bp),k1)]
    return sum(np.outer(v,v) for v in vs)
def bloch(x):
    th,ph=x;return np.array([np.cos(th/2),np.exp(1j*ph)*np.sin(th/2)])
def eps(P,rng,starts=60):
    f=lambda x:np.real(np.conj(v:=np.kron(np.kron(bloch(x[0:2]),bloch(x[2:4])),bloch(x[4:6])))@P@v)
    return min(minimize(f,rng.uniform(0,np.pi*2,6),method='BFGS').fun for _ in range(starts))
if __name__=='__main__':
    rng=np.random.default_rng(1);rows=[]
    for i in range(160):
        t=rng.uniform(0.02,np.pi/2-0.02,3) if i else np.array([np.pi/4]*3)
        s=abs(np.prod(np.sin(2*t)));lam=1-2/(1+np.sqrt(1+s));e=eps(upb(*t),rng)
        rows.append(dict(theta=[float(x) for x in t],s=s,lam=lam,pw=2*e))
    print('Shifts: lam*',rows[0]['lam'],'proj-witness',rows[0]['pw'],'2-3sqrt6/4',2-3*np.sqrt(6)/4)
    print('max pw-lam over samples',max(r['pw']-r['lam'] for r in rows),'min ratio pw/lam',min(r['pw']/r['lam'] for r in rows),'max ratio',max(r['pw']/r['lam'] for r in rows))
    json.dump(rows,open('upb_points.json','w'))


==> anc/upb_shifts_exact.py <==
import itertools as it
import numpy as np
import sympy as sp
from sympy.polys.matrices import DomainMatrix
from upb_uniqueness import certificate, zeros

r2 = sp.sqrt(2)
al = sp.sqrt(r2 - sp.Rational(1, 2))
be = 1 - 1 / r2
x, y, z = sp.symbols('x y z', real=True)


def mexact(t):
    u, v, w = t
    return [sp.sin(u) * sp.sin(v), sp.cos(u) * sp.sin(w), sp.cos(v) * sp.cos(w),
            sp.cos(u) * sp.sin(v) * sp.cos(w), sp.sin(u) * sp.cos(v) * sp.sin(w)]


def shifts_q():
    d = 2 - r2
    ell = [-d, d, -d, d, -d]
    h = 5 * r2 - 6
    sh = sp.pi / 4
    return h - sum(l * mi for l, mi in zip(ell, mexact((x - sh, y - sh, z - sh))))


def exact_atoms():
    q = certificate(np.pi / 2, np.pi / 2, np.pi / 2)
    pts = zeros(q, np.random.default_rng(0), starts=300)
    atoms = []
    for p in pts:
        cs = []
        for t in p:
            c, s = np.cos(t), np.sin(t)
            if abs(abs(c) - float(be)) < 1e-6:
                cs.append((sp.sign(c) * be, sp.sign(s) * al))
            else:
                cs.append((sp.sign(c) * al, sp.sign(s) * be))
        atoms.append(cs)
    return atoms


def subs_at(expr, atom):
    rep = {}
    for var, (c, s) in zip((x, y, z), atom):
        rep[sp.cos(var)] = c
        rep[sp.sin(var)] = s
    e = sp.expand(sp.expand_trig(expr))
    return sp.nsimplify(sp.simplify(e.subs(rep)), [r2])


def main():
    q = shifts_q()
    atoms = exact_atoms()
    print('atoms found', len(atoms))
    grads = [sp.diff(q, v) for v in (x, y, z)]
    hess = [[sp.diff(q, u, v) for v in (x, y, z)] for u in (x, y, z)]
    ok_zero, ok_pd = True, True
    for a in atoms:
        vals = [subs_at(q, a)] + [subs_at(g, a) for g in grads]
        ok_zero &= all(sp.simplify(v) == 0 for v in vals)
        H = sp.Matrix(3, 3, lambda i, j: subs_at(hess[i][j], a))
        minors = [sp.simplify(H[:k, :k].det()) for k in (1, 2, 3)]
        ok_pd &= all(sp.N(mi, 50) > 0 for mi in minors)
    print('q and its gradient vanish exactly at all atoms:', ok_zero)
    print('Hessian of q positive definite at all atoms:', ok_pd)
    field = sp.QQ.algebraic_field(al)
    rows = []
    for a in atoms:
        for der in (None, 0, 1, 2):
            row = []
            for ks in it.product((0, 1, 2), repeat=3):
                e = sp.Integer(1)
                for j, (kk, (c, s)) in enumerate(zip(ks, a)):
                    e *= (sp.Integer(0), -s, c)[kk] if der == j else (sp.Integer(1), c, s)[kk]
                row.append(field.from_sympy(sp.expand(e)))
            rows.append(row)
    M = DomainMatrix(rows, (len(rows), 27), field)
    print('exact rank of the %d x %d condition matrix over Q(sqrt(sqrt(2)-1/2)):' % (len(rows), 27), M.rank())

if __name__ == '__main__':
    main()


==> anc/upb_symmetric.json <==
[{"theta": 0.05, "s": 0.0009950108197862206, "lam": 0.00024862902603817183, "pw": 6.235694318338364e-06}, {"theta": 0.07101137609706995, "s": 0.0028358996846917063, "lam": 0.0007079714085806987, "pw": 2.5279189230883855e-05}, {"theta": 0.09202275219413991, "s": 0.006129315040023608, "lam": 0.0015276506100964093, "pw": 7.100659753899161e-05}, {"theta": 0.11303412829120986, "s": 0.011261651278570605, "lam": 0.002799670431237633, "pw": 0.00016083607807618503}, {"theta": 0.1340455043882798, "s": 0.018586696467424647, "lam": 0.004603986164272711, "pw": 0.0003161855029308362}, {"theta": 0.15505688048534977, "s": 0.028419248465863904, "lam": 0.007005613673045641, "pw": 0.0005621439417869867}, {"theta": 0.1760682565824197, "s": 0.04102935729540029, "lam": 0.010052158974849679, "pw": 0.0009270955206133249}, {"theta": 0.19707963267948964, "s": 0.05663728649190338, "lam": 0.013772002761066715, "pw": 0.001442293529460842}, {"theta": 0.21809100877655963, "s": 0.07540927474248248, "lam": 0.01817332635685598, "pw": 0.0021413975227141772}, {"theta": 0.23910238487362956, "s": 0.09745416638978316, "lam": 0.023244088293772225, "pw": 0.0030599767137978245}, {"theta": 0.2601137609706995, "s": 0.1228209655754613, "lam": 0.02895296523234525, "pw": 0.00423498749753574}, {"theta": 0.2811251370677695, "s": 0.1514973541120747, "lam": 0.03525117316167492, "pw": 0.005704231065003573}, {"theta": 0.3021365131648394, "s": 0.18340919785157367, "lam": 0.04207500096222183, "pw": 0.007505795008081196}, {"theta": 0.32314788926190935, "s": 0.21842105060218656, "lam": 0.0493488314339674, "pw": 0.009677482668512306}, {"theta": 0.3441592653589793, "s": 0.2563376487832945, "lam": 0.05698840132262484, "pw": 0.01225623000698426}, {"theta": 0.36517064145604927, "s": 0.29690637425168526, "lam": 0.06490406111573133, "pw": 0.015277507022385818}, {"theta": 0.3861820175531192, "s": 0.33982064733251005, "lam": 0.0730038308750135, "pw": 0.01877469591686217}, {"theta": 0.40719339365018914, "s": 0.38472419728883206, "lam": 0.08119610015852463, "pw": 0.022778431298105802}, {"theta": 0.42820476974725913, "s": 0.43121614349980614, "lam": 0.08939187762055667, "pw": 0.02731587851633549}, {"theta": 0.44921614584432906, "s": 0.47885680771098016, "lam": 0.09750655027791344, "pw": 0.03240991274283118}, {"theta": 0.470227521941399, "s": 0.5271741660758669, "lam": 0.10546115770622211, "pw": 0.03807814254393686}, {"theta": 0.491238898038469, "s": 0.5756708395107049, "lam": 0.11318321969140255, "pw": 0.044331695652484106}, {"theta": 0.5122502741355389, "s": 0.6238315122961361, "lam": 0.1206071768212903, "pw": 0.05117365081805039}, {"theta": 0.5332616502326089, "s": 0.6711306620167591, "lam": 0.12767451363374538, "pw": 0.058596961275023375}, {"theta": 0.5542730263296789, "s": 0.7170404789408595, "lam": 0.13433363561549427, "pw": 0.06658168703966813}, {"theta": 0.5752844024267488, "s": 0.7610388498873573, "lam": 0.14053956715963845, "pw": 0.07509137327646905}, {"theta": 0.5962957785238188, "s": 0.8026172805536869, "lam": 0.14625352989265072, "pw": 0.08406855837106358}, {"theta": 0.6173071546208887, "s": 0.8412886312041099, "lam": 0.1514424514639401, "pw": 0.0934297790518175}, {"theta": 0.6383185307179586, "s": 0.8765945435281943, "lam": 0.156078445318674, "pw": 0.10306111223859342}, {"theta": 0.6593299068150287, "s": 0.9081124413278371, "lam": 0.16013829303092353, "pw": 0.11281601861450365}, {"theta": 0.6803412829120986, "s": 0.9354619944013414, "lam": 0.16360295295113925, "pw": 0.12251734781784672}, {"theta": 0.7013526590091685, "s": 0.958310943458315, "lam": 0.16645711242302763, "pw": 0.13196413386068567}, {"theta": 0.7223640351062385, "s": 0.9763801939852412, "lam": 0.16868879565967299, "pw": 0.14094158636195991}, {"theta": 0.7433754112033084, "s": 0.9894480985285203, "lam": 0.17028903542862917, "pw": 0.1492309744664041}, {"theta": 0.7643867873003783, "s": 0.9973538596863928, "lam": 0.17125161380914544, "pw": 0.1566159623475442}, {"theta": 0.7853981633974483, "s": 1.0, "lam": 0.17157287525380982, "pw": 0.1628826929170743}]

==> anc/upb_symmetric.py <==
import json
import numpy as np
from upb_projector_witness import upb, eps

rng = np.random.default_rng(2)
rows = []
for t in np.linspace(0.05, np.pi / 4, 36):
    s = np.sin(2 * t) ** 3
    rows.append(dict(theta=float(t), s=float(s), lam=float(1 - 2 / (1 + np.sqrt(1 + s))), pw=float(2 * eps(upb(t, t, t), rng))))
json.dump(rows, open('upb_symmetric.json', 'w'))
print('symmetric family: largest projector threshold %.6f at s=%.4f' % (max(r['pw'] for r in rows), rows[-1]['s']))


==> anc/upb_uniqueness.py <==
import itertools as it
import numpy as np
from scipy.optimize import minimize
from upb_optimal_witness import mvec


def certificate(a, b, c):
    s = np.sin(a) * np.sin(b) * np.sin(c)
    tau = 2 / (1 + np.sqrt(1 + s))
    m0 = mvec(np.array([-a / 2, -b / 2, -c / 2]))
    A, B, C = -tau * m0[:3]
    e1, e2 = -m0[3], m0[4]
    dl = tau * (e1 + e2)
    ell = np.array([A + B * C, B + A * C, C + A * B, dl, -dl])
    h = 1 + A * B * C
    shift = np.array([a / 2, b / 2, c / 2])
    return lambda th: h - ell @ mvec(np.asarray(th) - shift)


def preimage(m):
    A, B, C, D1, D2 = m
    X = (B * B + D1 * D1) / (1 - C * C)
    Y = (C * C + D2 * D2) / (1 - B * B)
    Z = (C * C + D1 * D1) / (1 - A * A)
    best = None
    for sg in it.product([1, -1], repeat=6):
        xc, xs, yc, ys, zc, zs = (sg[0] * np.sqrt(X), sg[1] * np.sqrt(1 - X), sg[2] * np.sqrt(Y),
                                  sg[3] * np.sqrt(1 - Y), sg[4] * np.sqrt(Z), sg[5] * np.sqrt(1 - Z))
        p = np.array([np.arctan2(xs, xc), np.arctan2(ys, yc), np.arctan2(zs, zc)])
        err = np.abs(mvec(p) - m).max()
        if best is None or err < best[0]:
            best = (err, p)
    return best[1]


def explicit_atoms(a, b, c):
    s = np.sin(a) * np.sin(b) * np.sin(c)
    tau = 2 / (1 + np.sqrt(1 + s))
    m0 = mvec(np.array([-a / 2, -b / 2, -c / 2]))
    A, B, C = -tau * m0[:3]
    e1, e2 = -m0[3], m0[4]
    dl = tau * (e1 + e2)
    uv = tau ** 3 * s / 8
    u = (-dl + np.sqrt(dl * dl + 4 * uv)) / 2
    v = u + dl
    h = np.array([a / 2, b / 2, c / 2])
    atoms = []
    for P in (np.array([A, B, C, -u, -v]), np.array([A, B, C, v, u])):
        x, y, z = preimage(P)
        for g in ([x, y, z], [x + np.pi, -y, -z], [-x, y + np.pi, np.pi - z], [np.pi - x, np.pi - y, z + np.pi]):
            atoms.append(np.mod(np.array(g) + h, 2 * np.pi))
    return atoms


def basis(th):
    f = [np.array([1.0, np.cos(t), np.sin(t)]) for t in th]
    df = [np.array([0.0, -np.sin(t), np.cos(t)]) for t in th]
    val = np.einsum('i,j,k->ijk', *f).ravel()
    grads = [np.einsum('i,j,k->ijk', df[0], f[1], f[2]).ravel(),
             np.einsum('i,j,k->ijk', f[0], df[1], f[2]).ravel(),
             np.einsum('i,j,k->ijk', f[0], f[1], df[2]).ravel()]
    return val, grads


def zeros(q, rng, starts=400):
    pts = []
    for _ in range(starts):
        r = minimize(q, rng.uniform(0, 2 * np.pi, 3), method='BFGS', options={'gtol': 1e-12})
        if r.fun < 1e-10:
            x = np.mod(r.x, 2 * np.pi)
            if all(np.linalg.norm(np.angle(np.exp(1j * (x - p)))) > 1e-5 for p in pts):
                pts.append(x)
    return pts


def main():
    rng = np.random.default_rng(3)
    triples = [(0.5, 0.5, 0.5), (0.3, 0.7, 1.1), (np.pi / 4, np.pi / 4, 0.5), (np.pi / 4,) * 3]
    triples += [tuple(rng.uniform(0.05, np.pi / 2 - 0.05, 3)) for _ in range(6)]
    for t in triples:
        a, b, c = 2 * np.array(t)
        q = certificate(a, b, c)
        pts = zeros(q, rng)
        atoms = explicit_atoms(a, b, c)
        match = max(min(np.linalg.norm(np.angle(np.exp(1j * (p - x)))) for x in atoms) for p in pts)
        qmax = max(abs(q(x)) for x in atoms)
        rows = []
        for p in atoms:
            v, g = basis(p)
            rows += [v] + g
        sv = np.linalg.svd(np.array(rows), compute_uv=False)
        null = 27 - int(np.sum(sv > 1e-8 * sv[0]))
        print('angles (%.3f, %.3f, %.3f): zeros of q found %d, distance to the explicit atoms %.1e, |q| at the atoms %.1e, conditions %d, null space dimension %d, smallest nonzero singular value %.1e'
              % (t[0], t[1], t[2], len(pts), match, qmax, len(rows), null, sv[sv > 1e-8 * sv[0]][-1]))


if __name__ == '__main__':
    main()


==> anc/vb_bell_value.py <==
import numpy as np, itertools as it
sx=np.array([[0,1],[1,0]],float);sz=np.diag([1.,-1]);I2=np.eye(2)
def kr(*a):
    M=np.eye(1)
    for x in a:M=np.kron(M,x)
    return M
def terms():
    T=[]
    for p in range(3): T.append((+1,{p:1}))
    for p,q in it.permutations(range(3),2): T.append((+1,{p:1,q:2}))
    for p,q in it.combinations(range(3),2): T.append((-1,{p:2,q:2}))
    T.append((-1,{0:1,1:1,2:1}))
    for p in range(3):
        d={0:1,1:1,2:1};d[p]=2;T.append((-1,d))
    T.append((+1,{0:2,1:2,2:2}))
    return T
T=terms()
best=-9
for vals in it.product([1,-1],repeat=6):
    v={(p,s):vals[2*p+s-1] for p in range(3) for s in (1,2)}
    S=sum(c*np.prod([v[(p,s)] for p,s in d.items()]) for c,d in T);best=max(best,S)
print('local bound',best,'number of terms',len(T))
def bellop(th1,th2):
    A={1:np.cos(th1)*sz+np.sin(th1)*sx,2:np.cos(th2)*sz+np.sin(th2)*sx}
    B=np.zeros((8,8))
    for c,d in T:
        B+=c*kr(*[A[d[p]] if p in d else I2 for p in range(3)])
    return B
for name,(t1,t2) in [('VB1',(2*np.pi/9,-4*np.pi/9)),('VB2',(0.6897,-1.2956))]:
    rho=np.load(name+'.npy');print(name,'S =',np.trace(rho@bellop(t1,t2)))


==> anc/vb_state.py <==
import numpy as np, itertools as it
from scipy.optimize import fsolve
from scipy.linalg import expm
from qubit_tools import pt,kr,inv,sx,sy,sz,I2,cuts
np.set_printoptions(linewidth=170,suppress=True,precision=6)
def ket(s):
    v=np.zeros(8);v[int(s,2)]=1;return v
def state(al,be,ga,om,p1,p2,p4):
    a1,b1,c1=np.sin(al)*np.sin(be),np.cos(be)/np.sqrt(3),np.cos(al)*np.sin(be)
    a4,b4,c4=np.cos(al)*np.sin(ga),np.cos(ga)/np.sqrt(3),np.sin(al)*np.sin(ga)
    a2,b2=np.cos(om)/np.sqrt(6),np.sin(om)/np.sqrt(6);a3,b3=np.cos(om)/np.sqrt(2),np.sin(om)/np.sqrt(2)
    k=ket
    p=[a1*k('000')-b1*(k('001')+k('010')+k('100'))+c1*k('111'),
       -a2*(k('001')-2*k('010')+k('100'))+b2*(k('011')-2*k('101')+k('110')),
       a3*(k('100')-k('001'))+b3*(k('110')-k('011')),
       -a4*k('000')+b4*(k('011')+k('101')+k('110'))+c4*k('111')]
    return sum(w*np.outer(v,v) for w,v in zip([p1,p2,p2,p4],p)),p
def solve(al,be,ga,x0):
    def F(x):
        om,p1,p2,p4=x;r,_=state(al,be,ga,om,p1,p2,p4);i=lambda s:int(s,2)
        return [r[i('000'),i('011')]-r[i('001'),i('010')],r[i('010'),i('111')]-r[i('011'),i('110')],r[i('000'),i('111')]-r[i('001'),i('110')],p1+2*p2+p4-1]
    x=fsolve(F,x0,xtol=1e-15);return x,np.abs(F(x)).max()
if __name__=="__main__":
    for name,(al,be,ga),x0 in [('VB1',(np.pi/12,np.pi/4,5*np.pi/12),[0.5682,0.0636,0.2737,0.3890]),('VB2',(0.1545,0.8460,4.4903),[0.4808,0.0338,0.2433,0.4796])]:
        x,res=solve(al,be,ga,x0);om,p1,p2,p4=x
        rho,_=state(al,be,ga,*x)
        print(name,'omega,p1,p2,p4',np.round(x,8),'residual %.1e'%res)
        print('  rank',np.linalg.matrix_rank(rho,tol=1e-10),'eig',np.round(np.linalg.eigvalsh(rho),6))
        print('  PT-invariance per qubit',['%.1e'%np.abs(pt(rho.astype(complex),[j])-rho).max() for j in range(3)],'Q',inv(rho.astype(complex)))
        np.save(name+'.npy',rho)


==> anc/vb_threshold.py <==
import itertools as it
import numpy as np
from scipy.linalg import expm
from oracle import Noise, tdict
from vb_state import solve, state

X = np.array([[0, 1], [1, 0]], complex)


def main():
    x, res = solve(np.pi / 12, np.pi / 4, 5 * np.pi / 12, [0.5682, 0.0636, 0.2737, 0.3890])
    rho, _ = state(np.pi / 12, np.pi / 4, 5 * np.pi / 12, *x)
    u = expm(-1j * np.pi / 4 * X)
    u3 = np.kron(np.kron(u, u), u)
    t = 8 * u3 @ rho @ u3.conj().T
    t = t / t[0, 0].real
    zmax = 0.0
    idx = list(it.product(range(2), repeat=3))
    for i, a in enumerate(idx):
        for j, b in enumerate(idx):
            for k, c in enumerate(idx):
                for l, d in enumerate(idx):
                    if tuple(np.subtract(a, b)) == tuple(np.subtract(c, d)):
                        zmax = max(zmax, abs(t[i, j] - t[k, l]))
    print('largest deviation from the Toeplitz structure %.1e' % zmax)
    lam = Noise((2, 2, 2), tdict(t, (2, 2, 2))).run(maxit=300)[0]
    print('Vertesi-Brunner state: white-noise threshold lambda* = %.6f' % lam)


if __name__ == '__main__':
    main()

